Higher-Spin and Higher-Point Constraints on Stringy Amplitudes

We employ multiparticle factorization to constrain deformations of tree-level open string amplitudes. Assuming minimal degeneracy among intermediate states of the same spin up through the second excited level, we find that the Regge intercept among all amplitudes of the Koba-Nielsen type can be uniquely fixed using seven-point factorization, precisely matching the bosonic string. Moreover, we produce novel constraints on deformations of the worldsheet integrand. We then turn to deformations of superstrings, with massless external states and arbitrary spectral degeneracy, using soft kinematics. Accounting for the infinite tower of higher-spin resonances, we obtain novel multipositivity bounds to leading and subleading order in the large-level limit. We apply these bounds to the simplest factorizable satellite deformation in the family of amplitudes found by Gross, showing that any deformation of four-point string amplitudes of this type is forbidden by unitarity. Our results reinforce the folklore that the higher-spin tower of string excitations is dramatically more rigid than any finite number of species.

==> anc/README.txt <==
README file for Supplemental Material for
"Higher-Spin and Higher-Point Constraints on Stringy Amplitudes",
Ivano Basile, Grant N. Remmen, Georgina Staudt

----------------------------------------

The residues for various amplitudes appearing in the paper are given in the following .txt files:

Rstring.txt (109 KB)
Ransatz.txt (168.1 MB)
RP.txt (21.7 MB)
Rspecial.txt (17 KB)

Each file is formatted as a list, in the form {4-point residues, 5-point residues, ...}, through 7-point for Rstring, Ransatz, and RP, and through 6-point for Rspecial.

Each N-point residue item in the list is itself a table, indexed over the mass levels for each rung of the N-point half-ladder topology depicted in Fig. 1 in the paper. So the 4-point residue table is a list giving R[n1], for n1 ranging from 0 to 2, the 5-point residue table is an array R[n1,n2] for n1 and n2 each ranging from 0 to 2, the 6-point residue table is an array R[n1,n2,n3] for n1, n2, and n3 each ranging from 0 to 2, etc.

The mass levels are defined by m_n^2 = n + α0, where the Regge intercept α0 is also taken as the mass-squared of the external states. The residues are defined in terms of the planar Mandelstam invariants X[i,j] defined in the paper. The spacetime dimension is written as dim in the files.

The residues in the files are for the following models:

Rstring.txt: String residues, for arbitrary alpha_0, defined by the Koba-Nielsen integral in Eqs. (1)-(3) the paper.

Ransatz.txt: Ansatz residue for a theory with arbitrary couplings, with a single state for each spin <= n at mass level n. The three-point couplings are defined in Eq. (5), and λ_{n1,n2}^{s1,s2;j} in text is written as λ[{n1,s1},{n2,s2},j] in the files.

RP.txt: Residues for the P(u) deformed worldsheet theories defined in Eq. (4) in the paper.

Rspecial.txt: Unique special solution for the P(u) theories consistent with factorization and minimal degeneracy through mass level 2, defined in Sec. IIB in the paper.

==> anc/Rspecial.txt <==
{{1, (1 - 3*α0)/2 - X[2, 4], (8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[2, 4] + X[2, 4]^2/2}, {{1, (1 - 3*α0)/2 - X[3, 5], (8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[3, 5] + X[3, 5]^2/2}, {(1 - 3*α0)/2 - X[2, 4], (2 + α0*(-1 + 9*α0))/4 - X[2, 5] + ((1 + 3*α0)*X[3, 5])/2 + X[2, 4]*((1 + 3*α0)/2 + X[3, 5]), (10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 - α0*(2 + 9*α0))*X[3, 5])/4 - (3*(1 + α0)*X[3, 5]^2)/4 + X[2, 5]*((-1 + 3*α0)/2 + X[3, 5]) + X[2, 4]*((1 - α0*(1 + 3*α0*(7 + 3*α0)))/(18 + 8*α0) - (3*α0*X[3, 5])/2 - X[3, 5]^2/2)}, {(8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[2, 4] + X[2, 4]^2/2, (10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 + 3*α0)*X[2, 5])/2 + X[2, 4]^2*((-3*(1 + α0))/4 - X[3, 5]/2) + ((1 - α0*(1 + 3*α0*(7 + 3*α0)))*X[3, 5])/(18 + 8*α0) + X[2, 4]*((-1 - α0*(2 + 9*α0))/4 + X[2, 5] - (3*α0*X[3, 5])/2), (144 + α0*(80 + α0*(871 + α0*(653 + α0*(479 + 9*α0*(38 + 9*α0))))))/(4*(9 + 4*α0)^2) + X[2, 5]^2/2 + ((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))*X[3, 5])/(4*(9 + 4*α0)) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[3, 5]^2)/(4*(9 + 4*α0)) + X[2, 5]*((-4 + α0 - 9*α0^2)/4 + ((-1 - 3*α0)*X[3, 5])/2) + X[2, 4]^2*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(4*(9 + 4*α0)) + ((2 + 3*α0)*X[3, 5])/4 + X[3, 5]^2/4) + X[2, 4]*((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))/(4*(9 + 4*α0)) + X[2, 5]*((-1 - 3*α0)/2 - X[3, 5]) + ((5 + α0*(5 + 9*α0))*X[3, 5])/4 + ((2 + 3*α0)*X[3, 5]^2)/4)}}, {{{1, (1 - 3*α0)/2 - X[4, 6], (8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[4, 6] + X[4, 6]^2/2}, {(1 - 3*α0)/2 - X[3, 5], (2 + α0*(-1 + 9*α0))/4 - X[3, 6] + ((1 + 3*α0)*X[4, 6])/2 + X[3, 5]*((1 + 3*α0)/2 + X[4, 6]), (10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 - α0*(2 + 9*α0))*X[4, 6])/4 - (3*(1 + α0)*X[4, 6]^2)/4 + X[3, 6]*((-1 + 3*α0)/2 + X[4, 6]) + X[3, 5]*((1 - α0*(1 + 3*α0*(7 + 3*α0)))/(18 + 8*α0) - (3*α0*X[4, 6])/2 - X[4, 6]^2/2)}, {(8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[3, 5] + X[3, 5]^2/2, (10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 + 3*α0)*X[3, 6])/2 + X[3, 5]^2*((-3*(1 + α0))/4 - X[4, 6]/2) + ((1 - α0*(1 + 3*α0*(7 + 3*α0)))*X[4, 6])/(18 + 8*α0) + X[3, 5]*((-1 - α0*(2 + 9*α0))/4 + X[3, 6] - (3*α0*X[4, 6])/2), (144 + α0*(80 + α0*(871 + α0*(653 + α0*(479 + 9*α0*(38 + 9*α0))))))/(4*(9 + 4*α0)^2) + X[3, 6]^2/2 + ((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))*X[4, 6])/(4*(9 + 4*α0)) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6]^2)/(4*(9 + 4*α0)) + X[3, 6]*((-4 + α0 - 9*α0^2)/4 + ((-1 - 3*α0)*X[4, 6])/2) + X[3, 5]^2*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(4*(9 + 4*α0)) + ((2 + 3*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]*((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))/(4*(9 + 4*α0)) + X[3, 6]*((-1 - 3*α0)/2 - X[4, 6]) + ((5 + α0*(5 + 9*α0))*X[4, 6])/4 + ((2 + 3*α0)*X[4, 6]^2)/4)}}, {{(1 - 3*α0)/2 - X[2, 4], (1 - 3*α0)^2/4 + ((-1 + 3*α0)*X[4, 6])/2 + X[2, 4]*((-1 + 3*α0)/2 + X[4, 6]), -1/4*((-2 + 3*α0)*(-1 + 3*α0)*(-4 + α0*(5 + 3*α0)))/(9 + 4*α0) + ((-2 - 9*(-1 + α0)*α0)*X[4, 6])/4 + ((1 - 3*α0)*X[4, 6]^2)/4 + X[2, 4]*((-8 + α0*(22 - 9*α0*(1 + α0)))/(18 + 8*α0) + (1 - (3*α0)/2)*X[4, 6] - X[4, 6]^2/2)}, {(2 + α0*(-1 + 9*α0))/4 - X[2, 5] + ((1 + 3*α0)*X[3, 5])/2 + X[2, 4]*((1 + 3*α0)/2 + X[3, 5]), (4 - α0*(4 + 3*α0*(1 + 9*α0)))/8 - X[2, 6] + ((1 + 3*α0)*X[3, 6])/2 - (α0*(5 + 9*α0)*X[4, 6])/4 + X[2, 5]*((1 + 3*α0)/2 + X[4, 6]) + X[3, 5]*(-1/4*(1 + 3*α0)^2 + ((-1 - 3*α0)*X[4, 6])/2) + X[2, 4]*(-1/4*(α0*(5 + 9*α0)) + X[3, 6] + X[3, 5]*((-1 - 3*α0)/2 - X[4, 6]) - (3*(1 + α0)*X[4, 6])/2), (20 + α0*(-62 + α0*(7 + 3*α0*(-10 + 27*α0*(2 + α0)))))/(8*(9 + 4*α0)) + ((-4 + α0*(-1 + 3*α0)*(7 + 9*α0))*X[4, 6])/8 + ((-2 + α0*(11 + 9*α0))*X[4, 6]^2)/8 + X[2, 6]*((-1 + 3*α0)/2 + X[4, 6]) + X[3, 6]*((1 - 9*α0^2)/4 + ((-1 - 3*α0)*X[4, 6])/2) + X[2, 5]*((1 - α0*(1 + 3*α0*(7 + 3*α0)))/(18 + 8*α0) - (3*α0*X[4, 6])/2 - X[4, 6]^2/2) + X[3, 5]*(((1 + 3*α0)*(-1 + α0 + 21*α0^2 + 9*α0^3))/(4*(9 + 4*α0)) + (3*α0*(1 + 3*α0)*X[4, 6])/4 + ((1 + 3*α0)*X[4, 6]^2)/4) + X[2, 4]*((6 + α0*(-5 + α0*(8 + 3*α0*(22 + 9*α0))))/(4*(9 + 4*α0)) + X[3, 6]*((1 - 3*α0)/2 - X[4, 6]) + ((-3 + α0*(8 + 9*α0))*X[4, 6])/4 + ((5 + 3*α0)*X[4, 6]^2)/4 + X[3, 5]*((-1 + α0 + 21*α0^2 + 9*α0^3)/(18 + 8*α0) + (3*α0*X[4, 6])/2 + X[4, 6]^2/2))}, {(10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 - α0*(2 + 9*α0))*X[3, 5])/4 - (3*(1 + α0)*X[3, 5]^2)/4 + X[2, 5]*((-1 + 3*α0)/2 + X[3, 5]) + X[2, 4]*((1 - α0*(1 + 3*α0*(7 + 3*α0)))/(18 + 8*α0) - (3*α0*X[3, 5])/2 - X[3, 5]^2/2), (26 + α0*(-20 + α0*(159 + α0*(131 + 9*α0*(23 + 9*α0)))))/(8*(9 + 4*α0)) + X[2, 6]*((-1 + 3*α0)/2 + X[3, 5]) - (α0*(5 + 9*α0)*X[3, 6])/4 + ((1 + 3*α0)*(8 + α0*(2 + α0)*(7 + 9*α0))*X[4, 6])/(4*(9 + 4*α0)) + X[2, 5]*(-1/4*(α0*(5 + 9*α0)) + X[3, 6] + X[3, 5]*((-3*(1 + α0))/2 - X[4, 6]) + ((-1 - 3*α0)*X[4, 6])/2) + X[3, 5]^2*((9*(1 + α0)^2)/8 + (3*(1 + α0)*X[4, 6])/4) + X[3, 5]*((-1 + 3*α0*(6 + α0*(10 + 9*α0)))/8 - (3*(1 + α0)*X[3, 6])/2 + ((3 + α0*(8 + 9*α0))*X[4, 6])/4) + X[2, 4]*(((1 + 3*α0)*(8 + α0*(2 + α0)*(7 + 9*α0)))/(4*(9 + 4*α0)) + ((-1 - 3*α0)*X[3, 6])/2 + X[3, 5]^2*((3*(1 + α0))/4 + X[4, 6]/2) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6])/(18 + 8*α0) + X[3, 5]*((3 + α0*(8 + 9*α0))/4 - X[3, 6] + (1 + (3*α0)/2)*X[4, 6])), (180 - α0*(296 + α0*(44 + α0*(2068 + α0*(2542 + 27*α0*(82 + 9*α0*(5 + α0)))))))/(8*(9 + 4*α0)^2) - (3*(1 + α0)*X[3, 6]^2)/4 + ((18 - α0*(7 + α0*(236 + α0*(338 + 9*α0*(32 + 9*α0)))))*X[4, 6])/(8*(9 + 4*α0)) - ((1 + α0)*(8 + 3*α0*(25 + α0*(31 + 9*α0)))*X[4, 6]^2)/(8*(9 + 4*α0)) + X[2, 6]*((-2 + α0 - 9*α0^2)/4 + X[3, 6] + X[3, 5]*((-1 - 3*α0)/2 - X[4, 6]) + ((-1 - 3*α0)*X[4, 6])/2) + X[3, 6]*((-2 + α0*(8 + 3*α0*(7 + 9*α0)))/8 + ((1 + α0)*(2 + 9*α0)*X[4, 6])/4) + X[3, 5]^2*((-3*(1 + α0)^2*(8 + 3*α0*(8 + 3*α0)))/(8*(9 + 4*α0)) - (3*(1 + α0)*(2 + 3*α0)*X[4, 6])/8 - (3*(1 + α0)*X[4, 6]^2)/8) + X[3, 5]*((10 - α0*(34 + α0*(283 + 3*α0*(125 + 9*α0*(11 + 3*α0)))))/(8*(9 + 4*α0)) - (α0*(28 + 3*α0*(13 + 9*α0))*X[4, 6])/8 - ((1 + α0)*(5 + 9*α0)*X[4, 6]^2)/8 + X[3, 6]*((3*(1 + α0)*(1 + 3*α0))/4 + (3*(1 + α0)*X[4, 6])/2)) + X[2, 5]*(((1 + 3*α0)*(8 + α0*(2 + α0)*(7 + 9*α0)))/(4*(9 + 4*α0)) + X[3, 6]*((-1 - 3*α0)/2 - X[4, 6]) + ((3 + α0*(8 + 9*α0))*X[4, 6])/4 + (3*(1 + α0)*X[4, 6]^2)/4 + X[3, 5]*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(18 + 8*α0) + (1 + (3*α0)/2)*X[4, 6] + X[4, 6]^2/2)) + X[2, 4]*(-1/4*(54 + α0*(391 + α0*(937 + α0*(1045 + α0*(914 + 9*α0*(50 + 9*α0))))))/(9 + 4*α0)^2 - X[3, 6]^2/2 - (3*(1 + α0)*(9 + α0*(21 + α0*(28 + 9*α0)))*X[4, 6])/(4*(9 + 4*α0)) - ((1 + α0)*(5 + 3*α0)*(7 + 3*α0)*X[4, 6]^2)/(4*(9 + 4*α0)) + X[3, 6]*((2 + α0*(5 + 9*α0))/4 + (3*(1 + α0)*X[4, 6])/2) + X[3, 5]^2*(-1/4*((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(9 + 4*α0) + ((-2 - 3*α0)*X[4, 6])/4 - X[4, 6]^2/4) + X[3, 5]*(-1/4*(16 + α0*(7 + 3*α0)*(10 + α0*(10 + 9*α0)))/(9 + 4*α0) + ((-5 - α0*(11 + 9*α0))*X[4, 6])/4 + (-1 - (3*α0)/4)*X[4, 6]^2 + X[3, 6]*((1 + 3*α0)/2 + X[4, 6])))}}, {{(8 + α0*(-22 + 9*α0*(1 + α0)))/(18 + 8*α0) + (-1 + (3*α0)/2)*X[2, 4] + X[2, 4]^2/2, -1/4*((-2 + 3*α0)*(-1 + 3*α0)*(-4 + α0*(5 + 3*α0)))/(9 + 4*α0) + X[2, 4]^2*((1 - 3*α0)/4 - X[4, 6]/2) + ((-8 + α0*(22 - 9*α0*(1 + α0)))*X[4, 6])/(18 + 8*α0) + X[2, 4]*((-2 - 9*(-1 + α0)*α0)/4 + (1 - (3*α0)/2)*X[4, 6]), (8 + α0*(-22 + 9*α0*(1 + α0)))^2/(4*(9 + 4*α0)^2) + ((2 - 3*α0)^2*(-4 + α0*(5 + 3*α0))*X[4, 6])/(4*(9 + 4*α0)) + ((8 + α0*(-22 + 9*α0*(1 + α0)))*X[4, 6]^2)/(4*(9 + 4*α0)) + X[2, 4]^2*((8 + α0*(-22 + 9*α0*(1 + α0)))/(4*(9 + 4*α0)) + ((-2 + 3*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[2, 4]*(((2 - 3*α0)^2*(-4 + α0*(5 + 3*α0)))/(4*(9 + 4*α0)) + ((2 - 3*α0)^2*X[4, 6])/4 + ((-2 + 3*α0)*X[4, 6]^2)/4)}, {(10 - α0*(39 + α0*(-10 + 3*α0*(16 + 9*α0))))/(4*(9 + 4*α0)) + ((-1 + 3*α0)*X[2, 5])/2 + X[2, 4]^2*((-3*(1 + α0))/4 - X[3, 5]/2) + ((1 - α0*(1 + 3*α0*(7 + 3*α0)))*X[3, 5])/(18 + 8*α0) + X[2, 4]*((-1 - α0*(2 + 9*α0))/4 + X[2, 5] - (3*α0*X[3, 5])/2), (20 + α0*(-62 + α0*(7 + 3*α0*(-10 + 27*α0*(2 + α0)))))/(8*(9 + 4*α0)) + ((-1 + 3*α0)*X[2, 6])/2 + ((1 - α0*(1 + 3*α0*(7 + 3*α0)))*X[3, 6])/(18 + 8*α0) + ((6 + α0*(-5 + α0*(8 + 3*α0*(22 + 9*α0))))*X[4, 6])/(4*(9 + 4*α0)) + X[2, 5]*((1 - 9*α0^2)/4 + ((1 - 3*α0)*X[4, 6])/2) + X[2, 4]^2*((-2 + α0*(11 + 9*α0))/8 - X[3, 6]/2 + X[3, 5]*((1 + 3*α0)/4 + X[4, 6]/2) + ((5 + 3*α0)*X[4, 6])/4) + X[3, 5]*(((1 + 3*α0)*(-1 + α0 + 21*α0^2 + 9*α0^3))/(4*(9 + 4*α0)) + ((-1 + α0 + 21*α0^2 + 9*α0^3)*X[4, 6])/(18 + 8*α0)) + X[2, 4]*((-4 + α0*(-1 + 3*α0)*(7 + 9*α0))/8 + X[2, 6] - (3*α0*X[3, 6])/2 + X[2, 5]*((-1 - 3*α0)/2 - X[4, 6]) + ((-3 + α0*(8 + 9*α0))*X[4, 6])/4 + X[3, 5]*((3*α0*(1 + 3*α0))/4 + (3*α0*X[4, 6])/2)), (100 + α0*(-568 + α0*(465 + α0*(707 - 9*α0*(-101 + 3*α0*(21 + α0*(35 + 9*α0)))))))/(8*(9 + 4*α0)^2) - ((2 + 3*α0)*(7 + α0*(-15 + α0*(-44 + 9*α0*(5 + 3*α0))))*X[4, 6])/(8*(9 + 4*α0)) - ((22 + α0*(-49 + α0*(26 + 3*α0*(28 + 9*α0))))*X[4, 6]^2)/(8*(9 + 4*α0)) + X[2, 6]*(-1/4*(1 - 3*α0)^2 + ((1 - 3*α0)*X[4, 6])/2) + X[3, 6]*(((-1 + 3*α0)*(-1 + α0 + 21*α0^2 + 9*α0^3))/(4*(9 + 4*α0)) + ((-1 + α0 + 21*α0^2 + 9*α0^3)*X[4, 6])/(18 + 8*α0)) + X[2, 5]*(((-1 + 3*α0)*(-1 + α0 + 21*α0^2 + 9*α0^3))/(4*(9 + 4*α0)) + (3*α0*(-1 + 3*α0)*X[4, 6])/4 + ((-1 + 3*α0)*X[4, 6]^2)/4) + X[3, 5]*(-1/4*(-1 + α0 + 21*α0^2 + 9*α0^3)^2/(9 + 4*α0)^2 - (3*α0*(-1 + α0 + 21*α0^2 + 9*α0^3)*X[4, 6])/(4*(9 + 4*α0)) - ((-1 + α0 + 21*α0^2 + 9*α0^3)*X[4, 6]^2)/(4*(9 + 4*α0))) + X[2, 4]^2*(-1/8*(22 + α0*(-49 + α0*(26 + 3*α0*(28 + 9*α0))))/(9 + 4*α0) + X[3, 6]*((-1 + 3*α0)/4 + X[4, 6]/2) + ((7 - α0*(14 + 9*α0))*X[4, 6])/8 + ((-7 - 3*α0)*X[4, 6]^2)/8 + X[3, 5]*(-1/4*(-1 + α0 + 21*α0^2 + 9*α0^3)/(9 + 4*α0) - (3*α0*X[4, 6])/4 - X[4, 6]^2/4)) + X[2, 4]*(-1/8*((2 + 3*α0)*(7 + α0*(-15 + α0*(-44 + 9*α0*(5 + 3*α0)))))/(9 + 4*α0) + X[2, 6]*((1 - 3*α0)/2 - X[4, 6]) + ((1 - 3*α0*(-9 + α0*(7 + 9*α0)))*X[4, 6])/8 + ((7 - α0*(14 + 9*α0))*X[4, 6]^2)/8 + X[3, 6]*((3*α0*(-1 + 3*α0))/4 + (3*α0*X[4, 6])/2) + X[2, 5]*((-1 + α0 + 21*α0^2 + 9*α0^3)/(18 + 8*α0) + (3*α0*X[4, 6])/2 + X[4, 6]^2/2) + X[3, 5]*((-3*α0*(-1 + α0 + 21*α0^2 + 9*α0^3))/(4*(9 + 4*α0)) - (9*α0^2*X[4, 6])/4 - (3*α0*X[4, 6]^2)/4))}, {(144 + α0*(80 + α0*(871 + α0*(653 + α0*(479 + 9*α0*(38 + 9*α0))))))/(4*(9 + 4*α0)^2) + X[2, 5]^2/2 + ((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))*X[3, 5])/(4*(9 + 4*α0)) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[3, 5]^2)/(4*(9 + 4*α0)) + X[2, 5]*((-4 + α0 - 9*α0^2)/4 + ((-1 - 3*α0)*X[3, 5])/2) + X[2, 4]^2*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(4*(9 + 4*α0)) + ((2 + 3*α0)*X[3, 5])/4 + X[3, 5]^2/4) + X[2, 4]*((18 + α0*(68 + α0*(58 + 3*α0*(25 + 9*α0))))/(4*(9 + 4*α0)) + X[2, 5]*((-1 - 3*α0)/2 - X[3, 5]) + ((5 + α0*(5 + 9*α0))*X[3, 5])/4 + ((2 + 3*α0)*X[3, 5]^2)/4), (180 - α0*(296 + α0*(44 + α0*(2068 + α0*(2542 + 27*α0*(82 + 9*α0*(5 + α0)))))))/(8*(9 + 4*α0)^2) + X[2, 6]*((-2 + α0 - 9*α0^2)/4 + ((-1 - 3*α0)*X[3, 5])/2) + ((1 + 3*α0)*(8 + α0*(2 + α0)*(7 + 9*α0))*X[3, 6])/(4*(9 + 4*α0)) + X[2, 5]^2*((-3*(1 + α0))/4 - X[4, 6]/2) - ((54 + α0*(391 + α0*(937 + α0*(1045 + α0*(914 + 9*α0*(50 + 9*α0))))))*X[4, 6])/(4*(9 + 4*α0)^2) + X[3, 5]^2*((-3*(1 + α0)^2*(8 + 3*α0*(8 + 3*α0)))/(8*(9 + 4*α0)) - ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6])/(4*(9 + 4*α0))) + X[3, 5]*((10 - α0*(34 + α0*(283 + 3*α0*(125 + 9*α0*(11 + 3*α0)))))/(8*(9 + 4*α0)) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[3, 6])/(18 + 8*α0) - ((16 + α0*(7 + 3*α0)*(10 + α0*(10 + 9*α0)))*X[4, 6])/(4*(9 + 4*α0))) + X[2, 4]^2*(-1/8*((1 + α0)*(8 + 3*α0*(25 + α0*(31 + 9*α0))))/(9 + 4*α0) + (3*(1 + α0)*X[3, 6])/4 + X[3, 5]^2*((-3*(1 + α0))/8 - X[4, 6]/4) - ((1 + α0)*(5 + 3*α0)*(7 + 3*α0)*X[4, 6])/(4*(9 + 4*α0)) + X[3, 5]*(-1/8*((1 + α0)*(5 + 9*α0)) + X[3, 6]/2 + (-1 - (3*α0)/4)*X[4, 6])) + X[2, 5]*((-2 + α0*(8 + 3*α0*(7 + 9*α0)))/8 + X[2, 6] + ((-1 - 3*α0)*X[3, 6])/2 + ((2 + α0*(5 + 9*α0))*X[4, 6])/4 + X[3, 5]*((3*(1 + α0)*(1 + 3*α0))/4 + ((1 + 3*α0)*X[4, 6])/2)) + X[2, 4]*((18 - α0*(7 + α0*(236 + α0*(338 + 9*α0*(32 + 9*α0)))))/(8*(9 + 4*α0)) + X[2, 6]*((-1 - 3*α0)/2 - X[3, 5]) + ((3 + α0*(8 + 9*α0))*X[3, 6])/4 - (3*(1 + α0)*(9 + α0*(21 + α0*(28 + 9*α0)))*X[4, 6])/(4*(9 + 4*α0)) + X[3, 5]^2*((-3*(1 + α0)*(2 + 3*α0))/8 + ((-2 - 3*α0)*X[4, 6])/4) + X[3, 5]*(-1/8*(α0*(28 + 3*α0*(13 + 9*α0))) + (1 + (3*α0)/2)*X[3, 6] + ((-5 - α0*(11 + 9*α0))*X[4, 6])/4) + X[2, 5]*(((1 + α0)*(2 + 9*α0))/4 - X[3, 6] + (3*(1 + α0)*X[4, 6])/2 + X[3, 5]*((3*(1 + α0))/2 + X[4, 6]))), (2592 + α0*(1224 + α0*(262 + α0*(-12792 + α0*(-488 + α0*(20470 + 9*α0*(2755 + 9*α0*(197 + α0*(67 + 9*α0)))))))))/(8*(9 + 4*α0)^3) + X[2, 6]^2/2 + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[3, 6]^2)/(4*(9 + 4*α0)) + (α0*(-594 + α0*(-1026 + α0*(1407 + α0*(3473 + 9*α0*(361 + 27*α0*(6 + α0))))))*X[4, 6])/(8*(9 + 4*α0)^2) + ((1 + α0)*(108 + α0*(262 + α0*(727 + α0*(944 + 9*α0*(53 + 9*α0)))))*X[4, 6]^2)/(8*(9 + 4*α0)^2) + X[3, 6]*((36 - α0*(-102 + α0*(68 + 27*α0*(9 + α0*(10 + 3*α0)))))/(8*(9 + 4*α0)) - ((1 + α0)*(6 + α0*(34 + 3*α0*(25 + 9*α0)))*X[4, 6])/(4*(9 + 4*α0))) + X[2, 5]^2*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(4*(9 + 4*α0)) + ((2 + 3*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]^2*(((1 + α0)^2*(8 + 3*α0*(8 + 3*α0))^2)/(8*(9 + 4*α0)^2) + ((1 + α0)*(2 + 3*α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6])/(8*(9 + 4*α0)) + ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6]^2)/(8*(9 + 4*α0))) + X[2, 6]*(-1 + (α0*(4 + 3*α0*(1 + 9*α0)))/8 + ((-1 - 3*α0)*X[3, 6])/2 + (α0*(5 + 9*α0)*X[4, 6])/4 + X[3, 5]*((1 + 3*α0)^2/4 + ((1 + 3*α0)*X[4, 6])/2)) + X[3, 5]*((-164 + α0*(-952 + α0*(-1088 + α0*(1996 + 3*α0*(1406 + 9*α0*(133 + α0*(56 + 9*α0)))))))/(8*(9 + 4*α0)^2) + ((-30 + α0*(-38 + 3*α0*(91 + α0*(148 + 27*α0*(4 + α0)))))*X[4, 6])/(8*(9 + 4*α0)) + ((1 + α0)*(14 + α0*(58 + 3*α0*(28 + 9*α0)))*X[4, 6]^2)/(8*(9 + 4*α0)) + X[3, 6]*(-1/4*((1 + α0)*(1 + 3*α0)*(8 + 3*α0*(8 + 3*α0)))/(9 + 4*α0) - ((1 + α0)*(8 + 3*α0*(8 + 3*α0))*X[4, 6])/(18 + 8*α0))) + X[2, 5]*((36 - α0*(-102 + α0*(68 + 27*α0*(9 + α0*(10 + 3*α0)))))/(8*(9 + 4*α0)) + X[2, 6]*((-1 - 3*α0)/2 - X[4, 6]) + (1 - (3*α0*(3 + α0*(10 + 9*α0)))/8)*X[4, 6] - (α0*(11 + 9*α0)*X[4, 6]^2)/8 + X[3, 6]*((1 + 3*α0)^2/4 + ((1 + 3*α0)*X[4, 6])/2) + X[3, 5]*(-1/4*((1 + α0)*(1 + 3*α0)*(8 + 3*α0*(8 + 3*α0)))/(9 + 4*α0) - ((1 + 3*α0)*(2 + 3*α0)*X[4, 6])/4 + ((-1 - 3*α0)*X[4, 6]^2)/4)) + X[2, 4]^2*(((1 + α0)*(108 + α0*(262 + α0*(727 + α0*(944 + 9*α0*(53 + 9*α0))))))/(8*(9 + 4*α0)^2) + X[3, 6]^2/4 + (α0*(5 + 3*α0)*(30 + α0*(34 + 9*α0))*X[4, 6])/(8*(9 + 4*α0)) + ((2 + α0)*(5 + 3*α0)*(8 + 3*α0)*X[4, 6]^2)/(8*(9 + 4*α0)) + X[3, 6]*(-1/8*(α0*(11 + 9*α0)) + ((-5 - 3*α0)*X[4, 6])/4) + X[3, 5]^2*(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(8*(9 + 4*α0)) + ((2 + 3*α0)*X[4, 6])/8 + X[4, 6]^2/8) + X[3, 5]*(((1 + α0)*(14 + α0*(58 + 3*α0*(28 + 9*α0))))/(8*(9 + 4*α0)) + X[3, 6]*((-1 - 3*α0)/4 - X[4, 6]/2) + ((5 + α0*(17 + 9*α0))*X[4, 6])/8 + (3*(2 + α0)*X[4, 6]^2)/8)) + X[2, 4]*((α0*(-594 + α0*(-1026 + α0*(1407 + α0*(3473 + 9*α0*(361 + 27*α0*(6 + α0)))))))/(8*(9 + 4*α0)^2) + ((2 + 3*α0)*X[3, 6]^2)/4 + ((-108 + α0*(-102 + α0*(282 + α0*(554 + 9*α0*(41 + 9*α0)))))*X[4, 6])/(8*(9 + 4*α0)) + (α0*(5 + 3*α0)*(30 + α0*(34 + 9*α0))*X[4, 6]^2)/(8*(9 + 4*α0)) + X[3, 6]*(1 - (3*α0*(3 + α0*(10 + 9*α0)))/8 + ((-3 - α0*(14 + 9*α0))*X[4, 6])/4) + X[3, 5]^2*(((1 + α0)*(2 + 3*α0)*(8 + 3*α0*(8 + 3*α0)))/(8*(9 + 4*α0)) + ((2 + 3*α0)^2*X[4, 6])/8 + ((2 + 3*α0)*X[4, 6]^2)/8) + X[2, 6]*((α0*(5 + 9*α0))/4 - X[3, 6] + (3*(1 + α0)*X[4, 6])/2 + X[3, 5]*((1 + 3*α0)/2 + X[4, 6])) + X[3, 5]*((-30 + α0*(-38 + 3*α0*(91 + α0*(148 + 27*α0*(4 + α0)))))/(8*(9 + 4*α0)) + ((-5 + α0*(29 + 3*α0*(16 + 9*α0)))*X[4, 6])/8 + ((5 + α0*(17 + 9*α0))*X[4, 6]^2)/8 + X[3, 6]*(-1/4*((1 + 3*α0)*(2 + 3*α0)) + (-1 - (3*α0)/2)*X[4, 6])) + X[2, 5]*(-1/4*((1 + α0)*(6 + α0*(34 + 3*α0*(25 + 9*α0))))/(9 + 4*α0) + ((-3 - α0*(14 + 9*α0))*X[4, 6])/4 + ((-5 - 3*α0)*X[4, 6]^2)/4 + X[3, 6]*((1 + 3*α0)/2 + X[4, 6]) + X[3, 5]*(-(((1 + α0)*(8 + 3*α0*(8 + 3*α0)))/(18 + 8*α0)) + (-1 - (3*α0)/2)*X[4, 6] - X[4, 6]^2/2)))}}}}

==> anc/Rstring.txt <==
{{1, 1 - α0 - X[2, 4], ((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[2, 4] + X[2, 4]^2/2}, {{1, 1 - α0 - X[3, 5], ((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[3, 5] + X[3, 5]^2/2}, {1 - α0 - X[2, 4], 1 + (-1 + α0)*α0 - X[2, 5] + α0*X[3, 5] + X[2, 4]*(α0 + X[3, 5]), -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[3, 5])/2 + ((-1 - α0)*X[3, 5]^2)/2 + X[2, 5]*(-1 + α0 + X[3, 5]) + X[2, 4]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[3, 5] - X[3, 5]^2/2)}, {((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[2, 4] + X[2, 4]^2/2, -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[2, 5] + X[2, 4]^2*((-1 - α0)/2 - X[3, 5]/2) - ((-1 + α0)*α0*X[3, 5])/2 + X[2, 4]*((-1 + α0 - 2*α0^2)/2 + X[2, 5] + (1/2 - α0)*X[3, 5]), 1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[2, 5]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[3, 5])/4 + (α0*(1 + α0)*X[3, 5]^2)/4 + X[2, 5]*(-3/2 + α0 - α0^2 - α0*X[3, 5]) + X[2, 4]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[3, 5])/4 + X[3, 5]^2/4) + X[2, 4]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[2, 5]*(-α0 - X[3, 5]) + (5/4 + α0^2)*X[3, 5] + ((1 + 2*α0)*X[3, 5]^2)/4)}}, {{{1, 1 - α0 - X[4, 6], ((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[4, 6] + X[4, 6]^2/2}, {1 - α0 - X[3, 5], 1 + (-1 + α0)*α0 - X[3, 6] + α0*X[4, 6] + X[3, 5]*(α0 + X[4, 6]), -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[4, 6])/2 + ((-1 - α0)*X[4, 6]^2)/2 + X[3, 6]*(-1 + α0 + X[4, 6]) + X[3, 5]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[4, 6] - X[4, 6]^2/2)}, {((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[3, 5] + X[3, 5]^2/2, -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[3, 6] + X[3, 5]^2*((-1 - α0)/2 - X[4, 6]/2) - ((-1 + α0)*α0*X[4, 6])/2 + X[3, 5]*((-1 + α0 - 2*α0^2)/2 + X[3, 6] + (1/2 - α0)*X[4, 6]), 1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[3, 6]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[4, 6])/4 + (α0*(1 + α0)*X[4, 6]^2)/4 + X[3, 6]*(-3/2 + α0 - α0^2 - α0*X[4, 6]) + X[3, 5]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[3, 6]*(-α0 - X[4, 6]) + (5/4 + α0^2)*X[4, 6] + ((1 + 2*α0)*X[4, 6]^2)/4)}}, {{1 - α0 - X[2, 4], (-1 + α0)^2 + (-1 + α0)*X[4, 6] + X[2, 4]*(-1 + α0 + X[4, 6]), -1/2*((-2 + α0)*(-1 + α0)^2) + ((-3 + (5 - 2*α0)*α0)*X[4, 6])/2 + ((1 - α0)*X[4, 6]^2)/2 + X[2, 4]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[4, 6] - X[4, 6]^2/2)}, {1 + (-1 + α0)*α0 - X[2, 5] + α0*X[3, 5] + X[2, 4]*(α0 + X[3, 5]), -((-1 + α0)*(1 + α0^2)) - X[2, 6] + α0*X[3, 6] - α0^2*X[4, 6] + X[2, 5]*(α0 + X[4, 6]) + X[2, 4]*(-α0^2 + X[3, 6] + X[3, 5]*(-α0 - X[4, 6]) + (-1 - α0)*X[4, 6]) + X[3, 5]*(-α0^2 - α0*X[4, 6]), ((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + ((-1 + (-1 + α0)*α0*(1 + 2*α0))*X[4, 6])/2 + ((-1 + α0 + α0^2)*X[4, 6]^2)/2 + X[2, 6]*(-1 + α0 + X[4, 6]) + X[3, 6]*(-((-1 + α0)*α0) - α0*X[4, 6]) + X[2, 5]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[4, 6] - X[4, 6]^2/2) + X[3, 5]*(((-1 + α0)*α0^2)/2 + (-1/2*α0 + α0^2)*X[4, 6] + (α0*X[4, 6]^2)/2) + X[2, 4]*(((-1 + α0)*α0^2)/2 + X[3, 6]*(1 - α0 - X[4, 6]) + (-1 + α0/2 + α0^2)*X[4, 6] + ((2 + α0)*X[4, 6]^2)/2 + X[3, 5]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[4, 6] + X[4, 6]^2/2))}, {-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[3, 5])/2 + ((-1 - α0)*X[3, 5]^2)/2 + X[2, 5]*(-1 + α0 + X[3, 5]) + X[2, 4]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[3, 5] - X[3, 5]^2/2), 1 + ((-1 + α0)*α0*(3 + α0^2))/2 + X[2, 6]*(-1 + α0 + X[3, 5]) - α0^2*X[3, 6] + ((α0 + α0^3)*X[4, 6])/2 + X[2, 5]*(-α0^2 + X[3, 6] + X[3, 5]*(-1 - α0 - X[4, 6]) - α0*X[4, 6]) + X[3, 5]^2*((1 + α0)^2/2 + ((1 + α0)*X[4, 6])/2) + X[3, 5]*(-1/2 + α0 + α0^2/2 + α0^3 + (-1 - α0)*X[3, 6] + ((1 + α0 + 2*α0^2)*X[4, 6])/2) + X[2, 4]*((α0 + α0^3)/2 - α0*X[3, 6] + X[3, 5]^2*((1 + α0)/2 + X[4, 6]/2) + (α0*(1 + α0)*X[4, 6])/2 + X[3, 5]*((1 + α0 + 2*α0^2)/2 - X[3, 6] + (1/2 + α0)*X[4, 6])), -1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + ((-1 - α0)*X[3, 6]^2)/2 - (α0*(-3 + α0*(4 + α0 + 2*α0^2))*X[4, 6])/4 - (α0*(1 + α0)^2*X[4, 6]^2)/4 + X[2, 6]*(-1 + α0 - α0^2 + X[3, 6] + X[3, 5]*(-α0 - X[4, 6]) - α0*X[4, 6]) + X[3, 6]*((-1 + α0 + 2*α0^3)/2 + α0*(1 + α0)*X[4, 6]) + X[3, 5]^2*(-1/4*(α0*(1 + α0)^2) - ((1 + α0)*(1 + 2*α0)*X[4, 6])/4 + ((-1 - α0)*X[4, 6]^2)/4) + X[3, 5]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + ((3 - α0*(5 + 4*α0*(1 + α0)))*X[4, 6])/4 - ((1 + α0)*(1 + 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(α0*(1 + α0) + (1 + α0)*X[4, 6])) + X[2, 5]*((α0 + α0^3)/2 + X[3, 6]*(-α0 - X[4, 6]) + ((1 + α0 + 2*α0^2)*X[4, 6])/2 + ((1 + α0)*X[4, 6]^2)/2 + X[3, 5]*((α0*(1 + α0))/2 + (1/2 + α0)*X[4, 6] + X[4, 6]^2/2)) + X[2, 4]*(-1/4*(α0^2*(3 + α0^2)) - X[3, 6]^2/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[4, 6])/4 - ((1 + α0)*(2 + α0)*X[4, 6]^2)/4 + X[3, 6]*(1/2 + α0^2 + (1 + α0)*X[4, 6]) + X[3, 5]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[4, 6])/4 - X[4, 6]^2/4) + X[3, 5]*(-1/4*(α0*(3 + α0 + 2*α0^2)) + (-3/4 - α0*(1 + α0))*X[4, 6] + ((-3 - 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(α0 + X[4, 6])))}}, {{((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[2, 4] + X[2, 4]^2/2, -1/2*((-2 + α0)*(-1 + α0)^2) + X[2, 4]^2*((1 - α0)/2 - X[4, 6]/2) - ((-2 + α0)*(-1 + α0)*X[4, 6])/2 + X[2, 4]*((-3 + (5 - 2*α0)*α0)/2 + (3/2 - α0)*X[4, 6]), (2 - 3*α0 + α0^2)^2/4 + ((-2 + α0)*(-1 + α0)*(-3 + 2*α0)*X[4, 6])/4 + ((-2 + α0)*(-1 + α0)*X[4, 6]^2)/4 + X[2, 4]^2*(((-2 + α0)*(-1 + α0))/4 + ((-3 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[2, 4]*(((-2 + α0)*(-1 + α0)*(-3 + 2*α0))/4 + (9/4 + (-3 + α0)*α0)*X[4, 6] + ((-3 + 2*α0)*X[4, 6]^2)/4)}, {-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[2, 5] + X[2, 4]^2*((-1 - α0)/2 - X[3, 5]/2) - ((-1 + α0)*α0*X[3, 5])/2 + X[2, 4]*((-1 + α0 - 2*α0^2)/2 + X[2, 5] + (1/2 - α0)*X[3, 5]), ((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + (-1 + α0)*X[2, 6] - ((-1 + α0)*α0*X[3, 6])/2 + ((-1 + α0)*α0^2*X[4, 6])/2 + X[2, 5]*(-((-1 + α0)*α0) + (1 - α0)*X[4, 6]) + X[3, 5]*(((-1 + α0)*α0^2)/2 + ((-1 + α0)*α0*X[4, 6])/2) + X[2, 4]^2*((-1 + α0 + α0^2)/2 - X[3, 6]/2 + X[3, 5]*(α0/2 + X[4, 6]/2) + ((2 + α0)*X[4, 6])/2) + X[2, 4]*((-1 + (-1 + α0)*α0*(1 + 2*α0))/2 + X[2, 6] + (1/2 - α0)*X[3, 6] + X[2, 5]*(-α0 - X[4, 6]) + (-1 + α0/2 + α0^2)*X[4, 6] + X[3, 5]*(-1/2*α0 + α0^2 + (-1/2 + α0)*X[4, 6])), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + α0 + α0^2)) + ((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))*X[4, 6])/4 - ((-1 + α0)^2*(2 + α0)*X[4, 6]^2)/4 + X[2, 6]*(-(-1 + α0)^2 + (1 - α0)*X[4, 6]) + X[3, 6]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[4, 6])/2) + X[2, 5]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[4, 6] + ((-1 + α0)*X[4, 6]^2)/2) + X[3, 5]*(-1/4*((-1 + α0)^2*α0^2) - ((-1 + α0)*α0*(-1 + 2*α0)*X[4, 6])/4 - ((-1 + α0)*α0*X[4, 6]^2)/4) + X[2, 4]^2*(-1/4*((-1 + α0)^2*(2 + α0)) + X[3, 6]*((-1 + α0)/2 + X[4, 6]/2) - ((-1 + α0)*(5 + 2*α0)*X[4, 6])/4 + ((-3 - α0)*X[4, 6]^2)/4 + X[3, 5]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[4, 6])/4 - X[4, 6]^2/4)) + X[2, 4]*((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))/4 + X[2, 6]*(1 - α0 - X[4, 6]) + ((-3 + 11*α0 - 4*α0^3)*X[4, 6])/4 - ((-1 + α0)*(5 + 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[4, 6]) + X[2, 5]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[4, 6] + X[4, 6]^2/2) + X[3, 5]*(-1/4*((-1 + α0)*α0*(-1 + 2*α0)) + (-1/4 + α0 - α0^2)*X[4, 6] + ((1 - 2*α0)*X[4, 6]^2)/4))}, {1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[2, 5]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[3, 5])/4 + (α0*(1 + α0)*X[3, 5]^2)/4 + X[2, 5]*(-3/2 + α0 - α0^2 - α0*X[3, 5]) + X[2, 4]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[3, 5])/4 + X[3, 5]^2/4) + X[2, 4]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[2, 5]*(-α0 - X[3, 5]) + (5/4 + α0^2)*X[3, 5] + ((1 + 2*α0)*X[3, 5]^2)/4), -1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + X[2, 6]*(-1 + α0 - α0^2 - α0*X[3, 5]) + ((α0 + α0^3)*X[3, 6])/2 + X[2, 5]^2*((-1 - α0)/2 - X[4, 6]/2) - (α0^2*(3 + α0^2)*X[4, 6])/4 + X[3, 5]^2*(-1/4*(α0*(1 + α0)^2) - (α0*(1 + α0)*X[4, 6])/4) + X[3, 5]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + (α0*(1 + α0)*X[3, 6])/2 - (α0*(3 + α0 + 2*α0^2)*X[4, 6])/4) + X[2, 4]^2*(-1/4*(α0*(1 + α0)^2) + ((1 + α0)*X[3, 6])/2 + X[3, 5]^2*((-1 - α0)/4 - X[4, 6]/4) - ((1 + α0)*(2 + α0)*X[4, 6])/4 + X[3, 5]*(-1/4*((1 + α0)*(1 + 2*α0)) + X[3, 6]/2 + ((-3 - 2*α0)*X[4, 6])/4)) + X[2, 5]*((-1 + α0 + 2*α0^3)/2 + X[2, 6] - α0*X[3, 6] + (1/2 + α0^2)*X[4, 6] + X[3, 5]*(α0*(1 + α0) + α0*X[4, 6])) + X[2, 4]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + X[2, 6]*(-α0 - X[3, 5]) + ((1 + α0 + 2*α0^2)*X[3, 6])/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[4, 6])/4 + X[3, 5]^2*(-1/4*((1 + α0)*(1 + 2*α0)) + ((-1 - 2*α0)*X[4, 6])/4) + X[3, 5]*((3 - α0*(5 + 4*α0*(1 + α0)))/4 + (1/2 + α0)*X[3, 6] + (-3/4 - α0*(1 + α0))*X[4, 6]) + X[2, 5]*(α0*(1 + α0) - X[3, 6] + (1 + α0)*X[4, 6] + X[3, 5]*(1 + α0 + X[4, 6]))), ((-1 + α0)*(-8 + α0*(4 + α0*(-10 + 5*α0 + α0^3))))/8 + X[2, 6]^2/2 + (α0*(1 + α0)*X[3, 6]^2)/4 + (α0^2*(-11 + α0*(4 + α0 + 2*α0^2))*X[4, 6])/8 + (α0^2*(1 + α0)^2*X[4, 6]^2)/8 + X[3, 6]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) - (α0^2*(1 + α0)*X[4, 6])/2) + X[2, 5]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]^2*((α0^2*(1 + α0)^2)/8 + (α0*(1 + α0)*(1 + 2*α0)*X[4, 6])/8 + (α0*(1 + α0)*X[4, 6]^2)/8) + X[2, 6]*(-3/2 + α0 - α0^2 + α0^3 - α0*X[3, 6] + α0^2*X[4, 6] + X[3, 5]*(α0^2 + α0*X[4, 6])) + X[3, 5]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + (α0*(-11 + α0*(5 + 4*α0*(1 + α0)))*X[4, 6])/8 + (α0*(1 + α0)*(1 + 2*α0)*X[4, 6]^2)/8 + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[4, 6])/2)) + X[2, 5]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) + X[2, 6]*(-α0 - X[4, 6]) + ((5 - 2*α0^2*(1 + 2*α0))*X[4, 6])/4 + ((1 - 2*α0*(1 + α0))*X[4, 6]^2)/4 + X[3, 6]*(α0^2 + α0*X[4, 6]) + X[3, 5]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[4, 6])/2 - (α0*X[4, 6]^2)/2)) + X[2, 4]^2*((α0^2*(1 + α0)^2)/8 + X[3, 6]^2/4 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 6])/8 + ((2 + α0)*(3 + α0)*X[4, 6]^2)/8 + X[3, 6]*((1 - 2*α0*(1 + α0))/4 + (-1 - α0/2)*X[4, 6]) + X[3, 5]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[4, 6])/8 + X[4, 6]^2/8) + X[3, 5]*((α0*(1 + α0)*(1 + 2*α0))/8 + X[3, 6]*(-1/2*α0 - X[4, 6]/2) + (1/8 + α0 + α0^2/2)*X[4, 6] + ((5 + 2*α0)*X[4, 6]^2)/8)) + X[2, 4]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + ((1 + 2*α0)*X[3, 6]^2)/4 + ((-10 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[4, 6])/8 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 6]^2)/8 + X[3, 6]*((5 - 2*α0^2*(1 + 2*α0))/4 - (α0*(3 + 2*α0)*X[4, 6])/2) + X[3, 5]^2*((α0*(1 + α0)*(1 + 2*α0))/8 + ((1 + 2*α0)^2*X[4, 6])/8 + ((1 + 2*α0)*X[4, 6]^2)/8) + X[2, 6]*(α0^2 - X[3, 6] + (1 + α0)*X[4, 6] + X[3, 5]*(α0 + X[4, 6])) + X[3, 5]*((α0*(-11 + α0*(5 + 4*α0*(1 + α0))))/8 + (-11/8 + (3*α0)/4 + (3*α0^2)/2 + α0^3)*X[4, 6] + (1/8 + α0 + α0^2/2)*X[4, 6]^2 + X[3, 6]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[4, 6])) + X[2, 5]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[4, 6])/2 + (-1 - α0/2)*X[4, 6]^2 + X[3, 6]*(α0 + X[4, 6]) + X[3, 5]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[4, 6] - X[4, 6]^2/2)))}}}, {{{{1, 1 - α0 - X[5, 7], ((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[5, 7] + X[5, 7]^2/2}, {1 - α0 - X[4, 6], 1 + (-1 + α0)*α0 - X[4, 7] + α0*X[5, 7] + X[4, 6]*(α0 + X[5, 7]), -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[5, 7])/2 + ((-1 - α0)*X[5, 7]^2)/2 + X[4, 7]*(-1 + α0 + X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2)}, {((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[4, 6] + X[4, 6]^2/2, -1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[4, 7] + X[4, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - ((-1 + α0)*α0*X[5, 7])/2 + X[4, 6]*((-1 + α0 - 2*α0^2)/2 + X[4, 7] + (1/2 - α0)*X[5, 7]), 1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[4, 7]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[5, 7])/4 + (α0*(1 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-3/2 + α0 - α0^2 - α0*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[4, 7]*(-α0 - X[5, 7]) + (5/4 + α0^2)*X[5, 7] + ((1 + 2*α0)*X[5, 7]^2)/4)}}, {{1 - α0 - X[3, 5], (-1 + α0)^2 + (-1 + α0)*X[5, 7] + X[3, 5]*(-1 + α0 + X[5, 7]), -1/2*((-2 + α0)*(-1 + α0)^2) + ((-3 + (5 - 2*α0)*α0)*X[5, 7])/2 + ((1 - α0)*X[5, 7]^2)/2 + X[3, 5]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[5, 7] - X[5, 7]^2/2)}, {1 + (-1 + α0)*α0 - X[3, 6] + α0*X[4, 6] + X[3, 5]*(α0 + X[4, 6]), -((-1 + α0)*(1 + α0^2)) - X[3, 7] + α0*X[4, 7] - α0^2*X[5, 7] + X[3, 6]*(α0 + X[5, 7]) + X[3, 5]*(-α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[4, 6]*(-α0^2 - α0*X[5, 7]), ((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + ((-1 + (-1 + α0)*α0*(1 + 2*α0))*X[5, 7])/2 + ((-1 + α0 + α0^2)*X[5, 7]^2)/2 + X[3, 7]*(-1 + α0 + X[5, 7]) + X[4, 7]*(-((-1 + α0)*α0) - α0*X[5, 7]) + X[3, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[4, 6]*(((-1 + α0)*α0^2)/2 + (-1/2*α0 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2) + X[3, 5]*(((-1 + α0)*α0^2)/2 + X[4, 7]*(1 - α0 - X[5, 7]) + (-1 + α0/2 + α0^2)*X[5, 7] + ((2 + α0)*X[5, 7]^2)/2 + X[4, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2))}, {-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[4, 6])/2 + ((-1 - α0)*X[4, 6]^2)/2 + X[3, 6]*(-1 + α0 + X[4, 6]) + X[3, 5]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[4, 6] - X[4, 6]^2/2), 1 + ((-1 + α0)*α0*(3 + α0^2))/2 + X[3, 7]*(-1 + α0 + X[4, 6]) - α0^2*X[4, 7] + ((α0 + α0^3)*X[5, 7])/2 + X[3, 6]*(-α0^2 + X[4, 7] + X[4, 6]*(-1 - α0 - X[5, 7]) - α0*X[5, 7]) + X[4, 6]^2*((1 + α0)^2/2 + ((1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/2 + α0 + α0^2/2 + α0^3 + (-1 - α0)*X[4, 7] + ((1 + α0 + 2*α0^2)*X[5, 7])/2) + X[3, 5]*((α0 + α0^3)/2 - α0*X[4, 7] + X[4, 6]^2*((1 + α0)/2 + X[5, 7]/2) + (α0*(1 + α0)*X[5, 7])/2 + X[4, 6]*((1 + α0 + 2*α0^2)/2 - X[4, 7] + (1/2 + α0)*X[5, 7])), -1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + ((-1 - α0)*X[4, 7]^2)/2 - (α0*(-3 + α0*(4 + α0 + 2*α0^2))*X[5, 7])/4 - (α0*(1 + α0)^2*X[5, 7]^2)/4 + X[3, 7]*(-1 + α0 - α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) - α0*X[5, 7]) + X[4, 7]*((-1 + α0 + 2*α0^3)/2 + α0*(1 + α0)*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)^2) - ((1 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((-1 - α0)*X[5, 7]^2)/4) + X[4, 6]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + ((3 - α0*(5 + 4*α0*(1 + α0)))*X[5, 7])/4 - ((1 + α0)*(1 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0*(1 + α0) + (1 + α0)*X[5, 7])) + X[3, 6]*((α0 + α0^3)/2 + X[4, 7]*(-α0 - X[5, 7]) + ((1 + α0 + 2*α0^2)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2 + X[4, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[3, 5]*(-1/4*(α0^2*(3 + α0^2)) - X[4, 7]^2/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 - ((1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(1/2 + α0^2 + (1 + α0)*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]*(-1/4*(α0*(3 + α0 + 2*α0^2)) + (-3/4 - α0*(1 + α0))*X[5, 7] + ((-3 - 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0 + X[5, 7])))}}, {{((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[3, 5] + X[3, 5]^2/2, -1/2*((-2 + α0)*(-1 + α0)^2) + X[3, 5]^2*((1 - α0)/2 - X[5, 7]/2) - ((-2 + α0)*(-1 + α0)*X[5, 7])/2 + X[3, 5]*((-3 + (5 - 2*α0)*α0)/2 + (3/2 - α0)*X[5, 7]), (2 - 3*α0 + α0^2)^2/4 + ((-2 + α0)*(-1 + α0)*(-3 + 2*α0)*X[5, 7])/4 + ((-2 + α0)*(-1 + α0)*X[5, 7]^2)/4 + X[3, 5]^2*(((-2 + α0)*(-1 + α0))/4 + ((-3 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[3, 5]*(((-2 + α0)*(-1 + α0)*(-3 + 2*α0))/4 + (9/4 + (-3 + α0)*α0)*X[5, 7] + ((-3 + 2*α0)*X[5, 7]^2)/4)}, {-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[3, 6] + X[3, 5]^2*((-1 - α0)/2 - X[4, 6]/2) - ((-1 + α0)*α0*X[4, 6])/2 + X[3, 5]*((-1 + α0 - 2*α0^2)/2 + X[3, 6] + (1/2 - α0)*X[4, 6]), ((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + (-1 + α0)*X[3, 7] - ((-1 + α0)*α0*X[4, 7])/2 + ((-1 + α0)*α0^2*X[5, 7])/2 + X[3, 6]*(-((-1 + α0)*α0) + (1 - α0)*X[5, 7]) + X[4, 6]*(((-1 + α0)*α0^2)/2 + ((-1 + α0)*α0*X[5, 7])/2) + X[3, 5]^2*((-1 + α0 + α0^2)/2 - X[4, 7]/2 + X[4, 6]*(α0/2 + X[5, 7]/2) + ((2 + α0)*X[5, 7])/2) + X[3, 5]*((-1 + (-1 + α0)*α0*(1 + 2*α0))/2 + X[3, 7] + (1/2 - α0)*X[4, 7] + X[3, 6]*(-α0 - X[5, 7]) + (-1 + α0/2 + α0^2)*X[5, 7] + X[4, 6]*(-1/2*α0 + α0^2 + (-1/2 + α0)*X[5, 7])), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + α0 + α0^2)) + ((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))*X[5, 7])/4 - ((-1 + α0)^2*(2 + α0)*X[5, 7]^2)/4 + X[3, 7]*(-(-1 + α0)^2 + (1 - α0)*X[5, 7]) + X[4, 7]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[5, 7])/2) + X[3, 6]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2) + X[4, 6]*(-1/4*((-1 + α0)^2*α0^2) - ((-1 + α0)*α0*(-1 + 2*α0)*X[5, 7])/4 - ((-1 + α0)*α0*X[5, 7]^2)/4) + X[3, 5]^2*(-1/4*((-1 + α0)^2*(2 + α0)) + X[4, 7]*((-1 + α0)/2 + X[5, 7]/2) - ((-1 + α0)*(5 + 2*α0)*X[5, 7])/4 + ((-3 - α0)*X[5, 7]^2)/4 + X[4, 6]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4)) + X[3, 5]*((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))/4 + X[3, 7]*(1 - α0 - X[5, 7]) + ((-3 + 11*α0 - 4*α0^3)*X[5, 7])/4 - ((-1 + α0)*(5 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[5, 7]) + X[3, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[4, 6]*(-1/4*((-1 + α0)*α0*(-1 + 2*α0)) + (-1/4 + α0 - α0^2)*X[5, 7] + ((1 - 2*α0)*X[5, 7]^2)/4))}, {1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[3, 6]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[4, 6])/4 + (α0*(1 + α0)*X[4, 6]^2)/4 + X[3, 6]*(-3/2 + α0 - α0^2 - α0*X[4, 6]) + X[3, 5]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[3, 6]*(-α0 - X[4, 6]) + (5/4 + α0^2)*X[4, 6] + ((1 + 2*α0)*X[4, 6]^2)/4), -1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + X[3, 7]*(-1 + α0 - α0^2 - α0*X[4, 6]) + ((α0 + α0^3)*X[4, 7])/2 + X[3, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - (α0^2*(3 + α0^2)*X[5, 7])/4 + X[4, 6]^2*(-1/4*(α0*(1 + α0)^2) - (α0*(1 + α0)*X[5, 7])/4) + X[4, 6]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + (α0*(1 + α0)*X[4, 7])/2 - (α0*(3 + α0 + 2*α0^2)*X[5, 7])/4) + X[3, 5]^2*(-1/4*(α0*(1 + α0)^2) + ((1 + α0)*X[4, 7])/2 + X[4, 6]^2*((-1 - α0)/4 - X[5, 7]/4) - ((1 + α0)*(2 + α0)*X[5, 7])/4 + X[4, 6]*(-1/4*((1 + α0)*(1 + 2*α0)) + X[4, 7]/2 + ((-3 - 2*α0)*X[5, 7])/4)) + X[3, 6]*((-1 + α0 + 2*α0^3)/2 + X[3, 7] - α0*X[4, 7] + (1/2 + α0^2)*X[5, 7] + X[4, 6]*(α0*(1 + α0) + α0*X[5, 7])) + X[3, 5]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + X[3, 7]*(-α0 - X[4, 6]) + ((1 + α0 + 2*α0^2)*X[4, 7])/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + X[4, 6]^2*(-1/4*((1 + α0)*(1 + 2*α0)) + ((-1 - 2*α0)*X[5, 7])/4) + X[4, 6]*((3 - α0*(5 + 4*α0*(1 + α0)))/4 + (1/2 + α0)*X[4, 7] + (-3/4 - α0*(1 + α0))*X[5, 7]) + X[3, 6]*(α0*(1 + α0) - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7]))), ((-1 + α0)*(-8 + α0*(4 + α0*(-10 + 5*α0 + α0^3))))/8 + X[3, 7]^2/2 + (α0*(1 + α0)*X[4, 7]^2)/4 + (α0^2*(-11 + α0*(4 + α0 + 2*α0^2))*X[5, 7])/8 + (α0^2*(1 + α0)^2*X[5, 7]^2)/8 + X[4, 7]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) - (α0^2*(1 + α0)*X[5, 7])/2) + X[3, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]^2*((α0^2*(1 + α0)^2)/8 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/8 + (α0*(1 + α0)*X[5, 7]^2)/8) + X[3, 7]*(-3/2 + α0 - α0^2 + α0^3 - α0*X[4, 7] + α0^2*X[5, 7] + X[4, 6]*(α0^2 + α0*X[5, 7])) + X[4, 6]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + (α0*(-11 + α0*(5 + 4*α0*(1 + α0)))*X[5, 7])/8 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[5, 7])/2)) + X[3, 6]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) + X[3, 7]*(-α0 - X[5, 7]) + ((5 - 2*α0^2*(1 + 2*α0))*X[5, 7])/4 + ((1 - 2*α0*(1 + α0))*X[5, 7]^2)/4 + X[4, 7]*(α0^2 + α0*X[5, 7]) + X[4, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[5, 7])/2 - (α0*X[5, 7]^2)/2)) + X[3, 5]^2*((α0^2*(1 + α0)^2)/8 + X[4, 7]^2/4 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/8 + ((2 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[4, 7]*((1 - 2*α0*(1 + α0))/4 + (-1 - α0/2)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[5, 7])/8 + X[5, 7]^2/8) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0))/8 + X[4, 7]*(-1/2*α0 - X[5, 7]/2) + (1/8 + α0 + α0^2/2)*X[5, 7] + ((5 + 2*α0)*X[5, 7]^2)/8)) + X[3, 5]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + ((1 + 2*α0)*X[4, 7]^2)/4 + ((-10 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[5, 7])/8 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/8 + X[4, 7]*((5 - 2*α0^2*(1 + 2*α0))/4 - (α0*(3 + 2*α0)*X[5, 7])/2) + X[4, 6]^2*((α0*(1 + α0)*(1 + 2*α0))/8 + ((1 + 2*α0)^2*X[5, 7])/8 + ((1 + 2*α0)*X[5, 7]^2)/8) + X[3, 7]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[4, 6]*((α0*(-11 + α0*(5 + 4*α0*(1 + α0))))/8 + (-11/8 + (3*α0)/4 + (3*α0^2)/2 + α0^3)*X[5, 7] + (1/8 + α0 + α0^2/2)*X[5, 7]^2 + X[4, 7]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[5, 7])) + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[5, 7])/2 + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2)))}}}, {{{1 - α0 - X[2, 4], (-1 + α0)^2 + (-1 + α0)*X[5, 7] + X[2, 4]*(-1 + α0 + X[5, 7]), -1/2*((-2 + α0)*(-1 + α0)^2) + ((-3 + (5 - 2*α0)*α0)*X[5, 7])/2 + ((1 - α0)*X[5, 7]^2)/2 + X[2, 4]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[5, 7] - X[5, 7]^2/2)}, {(-1 + α0)^2 + (-1 + α0)*X[4, 6] + X[2, 4]*(-1 + α0 + X[4, 6]), -((-1 + α0)*(1 + (-1 + α0)*α0)) + (-1 + α0)*X[4, 7] - (-1 + α0)*α0*X[5, 7] + X[4, 6]*(-((-1 + α0)*α0) + (1 - α0)*X[5, 7]) + X[2, 4]*(-1 + α0 - α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) - α0*X[5, 7]), ((-1 + α0)^2*(2 + (-1 + α0)*α0))/2 + (-1/2 + α0 - (3*α0^2)/2 + α0^3)*X[5, 7] + ((-1 + α0^2)*X[5, 7]^2)/2 + X[4, 7]*(-(-1 + α0)^2 + (1 - α0)*X[5, 7]) + X[4, 6]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2) + X[2, 4]*(((-1 + α0)*(2 + (-1 + α0)*α0))/2 + X[4, 7]*(1 - α0 - X[5, 7]) + (1/2 - α0/2 + α0^2)*X[5, 7] + ((1 + α0)*X[5, 7]^2)/2 + X[4, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2))}, {-1/2*((-2 + α0)*(-1 + α0)^2) + ((-3 + (5 - 2*α0)*α0)*X[4, 6])/2 + ((1 - α0)*X[4, 6]^2)/2 + X[2, 4]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[4, 6] - X[4, 6]^2/2), ((-1 + α0)^2*(2 + (-1 + α0)*α0))/2 - (-1 + α0)^2*X[4, 7] + ((-1 + α0)^2*α0*X[5, 7])/2 + X[4, 6]^2*((-1 + α0^2)/2 + ((-1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/2 + α0 - (3*α0^2)/2 + α0^3 + (1 - α0)*X[4, 7] + (1/2 - (3*α0)/2 + α0^2)*X[5, 7]) + X[2, 4]*(((-1 + α0)*(2 + (-1 + α0)*α0))/2 + (1 - α0)*X[4, 7] + X[4, 6]^2*((1 + α0)/2 + X[5, 7]/2) + ((-1 + α0)*α0*X[5, 7])/2 + X[4, 6]*(1/2 - α0/2 + α0^2 - X[4, 7] + (-1/2 + α0)*X[5, 7])), -1/4*((-1 + α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0))) + ((1 - α0)*X[4, 7]^2)/2 + (α0*(5 + α0*(-6 + (3 - 2*α0)*α0))*X[5, 7])/4 + ((α0 - α0^3)*X[5, 7]^2)/4 + X[4, 7]*(((-1 + α0)*(3 + 2*(-1 + α0)*α0))/2 + (-1 + α0)*α0*X[5, 7]) + X[4, 6]^2*((α0 - α0^3)/4 + ((1 + α0 - 2*α0^2)*X[5, 7])/4 + ((1 - α0)*X[5, 7]^2)/4) + X[4, 6]*((α0*(5 + α0*(-6 + (3 - 2*α0)*α0)))/4 - ((-1 + α0)*(5 + 4*α0^2)*X[5, 7])/4 + ((1 + α0 - 2*α0^2)*X[5, 7]^2)/4 + X[4, 7]*((-1 + α0)*α0 + (-1 + α0)*X[5, 7])) + X[2, 4]*(-1 - ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 - X[4, 7]^2/2 + (α0*(-5 + α0 - 2*α0^2)*X[5, 7])/4 - (α0*(1 + α0)*X[5, 7]^2)/4 + X[4, 7]*(3/2 + (-1 + α0)*α0 + α0*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]*((α0*(-5 + α0 - 2*α0^2))/4 + (-5/4 - α0^2)*X[5, 7] + ((-1 - 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0 + X[5, 7])))}}, {{1 + (-1 + α0)*α0 - X[2, 5] + α0*X[3, 5] + X[2, 4]*(α0 + X[3, 5]), -((-1 + α0)*(1 + (-1 + α0)*α0)) + (-1 + α0 - α0^2)*X[5, 7] + X[2, 5]*(-1 + α0 + X[5, 7]) + X[3, 5]*(-((-1 + α0)*α0) - α0*X[5, 7]) + X[2, 4]*(-((-1 + α0)*α0) + X[3, 5]*(1 - α0 - X[5, 7]) - α0*X[5, 7]), ((-2 + α0)*(-1 + α0)*(1 + (-1 + α0)*α0))/2 + ((-3 + 2*α0)*(1 + (-1 + α0)*α0)*X[5, 7])/2 + ((1 + (-1 + α0)*α0)*X[5, 7]^2)/2 + X[2, 5]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[3, 5]*(((-2 + α0)*(-1 + α0)*α0)/2 + ((-3*α0)/2 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2) + X[2, 4]*(((-2 + α0)*(-1 + α0)*α0)/2 + ((-3*α0)/2 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2 + X[3, 5]*(((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[5, 7] + X[5, 7]^2/2))}, {-((-1 + α0)*(1 + α0^2)) - X[2, 6] + α0*X[3, 6] - α0^2*X[4, 6] + X[2, 5]*(α0 + X[4, 6]) + X[2, 4]*(-α0^2 + X[3, 6] + X[3, 5]*(-α0 - X[4, 6]) + (-1 - α0)*X[4, 6]) + X[3, 5]*(-α0^2 - α0*X[4, 6]), 1 + (-1 + α0)*α0*(1 + α0^2) - X[2, 7] + α0*X[3, 7] - α0^2*X[4, 7] + α0^3*X[5, 7] + X[2, 6]*(α0 + X[5, 7]) + X[2, 5]*(-α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[3, 6]*(-α0^2 - α0*X[5, 7]) + X[4, 6]*(α0^3 + α0^2*X[5, 7]) + X[3, 5]*(α0^3 - α0*X[4, 7] + α0*(1 + α0)*X[5, 7] + X[4, 6]*(α0^2 + α0*X[5, 7])) + X[2, 4]*(α0^3 + X[3, 7] + (-1 - α0)*X[4, 7] + X[3, 6]*(-α0 - X[5, 7]) + α0*(1 + α0)*X[5, 7] + X[4, 6]*(α0*(1 + α0) + (1 + α0)*X[5, 7]) + X[3, 5]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7]))), -1/2*((-1 + α0)*(2 + (-1 + α0)*α0*(1 + α0^2))) + ((-1 + α0*(-1 + α0 + α0^2 - 2*α0^3))*X[5, 7])/2 + ((-1 - α0*(-1 + α0 + α0^2))*X[5, 7]^2)/2 + X[2, 7]*(-1 + α0 + X[5, 7]) + X[3, 7]*(-((-1 + α0)*α0) - α0*X[5, 7]) + X[4, 7]*((-1 + α0)*α0^2 + α0^2*X[5, 7]) + X[2, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[3, 6]*(((-1 + α0)*α0^2)/2 + (-1/2*α0 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2) + X[4, 6]*(-1/2*((-1 + α0)*α0^3) + ((1 - 2*α0)*α0^2*X[5, 7])/2 - (α0^2*X[5, 7]^2)/2) + X[2, 5]*(((-1 + α0)*α0^2)/2 + X[4, 7]*(1 - α0 - X[5, 7]) + (-1 + α0/2 + α0^2)*X[5, 7] + ((2 + α0)*X[5, 7]^2)/2 + X[4, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[3, 5]*(-1/2*((-1 + α0)*α0^3) - (α0*(-2 + α0 + 2*α0^2)*X[5, 7])/2 - (α0*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*((-1 + α0)*α0 + α0*X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2)) + X[2, 4]*(-1/2*((-1 + α0)*α0^3) + X[3, 7]*(1 - α0 - X[5, 7]) - (α0*(-2 + α0 + 2*α0^2)*X[5, 7])/2 - (α0*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*(-1 + α0^2 + (1 + α0)*X[5, 7]) + X[3, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[4, 6]*((α0 - α0^3)/2 - ((1 + α0)*(-1 + 2*α0)*X[5, 7])/2 + ((-1 - α0)*X[5, 7]^2)/2) + X[3, 5]*(-1/2*((-1 + α0)*α0^2) + (1 - (α0*(1 + 2*α0))/2)*X[5, 7] + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(-1 + α0 + X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2)))}, {((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + ((-1 + (-1 + α0)*α0*(1 + 2*α0))*X[4, 6])/2 + ((-1 + α0 + α0^2)*X[4, 6]^2)/2 + X[2, 6]*(-1 + α0 + X[4, 6]) + X[3, 6]*(-((-1 + α0)*α0) - α0*X[4, 6]) + X[2, 5]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[4, 6] - X[4, 6]^2/2) + X[3, 5]*(((-1 + α0)*α0^2)/2 + (-1/2*α0 + α0^2)*X[4, 6] + (α0*X[4, 6]^2)/2) + X[2, 4]*(((-1 + α0)*α0^2)/2 + X[3, 6]*(1 - α0 - X[4, 6]) + (-1 + α0/2 + α0^2)*X[4, 6] + ((2 + α0)*X[4, 6]^2)/2 + X[3, 5]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[4, 6] + X[4, 6]^2/2)), -1/2*((-1 + α0)*(1 + (-1 + α0)*α0)*(2 + α0 + α0^2)) + X[2, 7]*(-1 + α0 + X[4, 6]) + X[3, 7]*(-((-1 + α0)*α0) - α0*X[4, 6]) + α0*(-1 + α0^2)*X[4, 7] + ((α0 - α0^4)*X[5, 7])/2 + X[2, 6]*(-α0^2 + X[4, 7] + X[4, 6]*(-1 - α0 - X[5, 7]) - α0*X[5, 7]) + X[4, 6]*(-1/2 + α0 - α0^3/2 - α0^4 + (-1 + α0 + α0^2)*X[4, 7] + ((1 + α0 - α0^2 - 2*α0^3)*X[5, 7])/2) + X[4, 6]^2*(-1/2*((1 + α0)*(-1 + α0 + α0^2)) + ((1 - α0*(1 + α0))*X[5, 7])/2) + X[3, 6]*(α0^3 - α0*X[4, 7] + α0^2*X[5, 7] + X[4, 6]*(α0*(1 + α0) + α0*X[5, 7])) + X[2, 5]*((α0 + α0^3)/2 - α0*X[4, 7] + X[4, 6]^2*((1 + α0)/2 + X[5, 7]/2) + (α0*(1 + α0)*X[5, 7])/2 + X[4, 6]*((1 + α0 + 2*α0^2)/2 - X[4, 7] + (1/2 + α0)*X[5, 7])) + X[3, 5]*(-1/2*(α0^2*(1 + α0^2)) + α0^2*X[4, 7] - (α0^2*(1 + α0)*X[5, 7])/2 + X[4, 6]^2*(-1/2*(α0*(1 + α0)) - (α0*X[5, 7])/2) + X[4, 6]*(-1/2*(α0*(1 + α0 + 2*α0^2)) + α0*X[4, 7] - (α0*(1 + 2*α0)*X[5, 7])/2)) + X[2, 4]*(-1/2*(α0^2*(1 + α0^2)) + X[3, 7]*(1 - α0 - X[4, 6]) + (-1 + α0 + α0^2)*X[4, 7] - (α0^2*(1 + α0)*X[5, 7])/2 + X[4, 6]^2*(-1/2*((1 + α0)*(2 + α0)) + (-1 - α0/2)*X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)*(1 + 2*α0)) + (2 + α0)*X[4, 7] - (α0*(3 + 2*α0)*X[5, 7])/2) + X[3, 6]*(α0^2 - X[4, 7] + α0*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7])) + X[3, 5]*(-1/2*(α0*(1 + α0^2)) + α0*X[4, 7] + X[4, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - (α0*(1 + α0)*X[5, 7])/2 + X[4, 6]*((-1 - α0*(1 + 2*α0))/2 + X[4, 7] + (-1/2 - α0)*X[5, 7]))), 1 + ((-1 + α0)*α0*(2 + (-1 + α0)*α0)*(3 + α0 + α0^2))/4 + ((-1 + α0 + α0^2)*X[4, 7]^2)/2 + (α0*(3 + α0*(-2 + α0*(2 + α0 + 2*α0^2)))*X[5, 7])/4 + (α0*(1 + α0)*(-1 + α0 + α0^2)*X[5, 7]^2)/4 + X[2, 7]*(-1 + α0 - α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) - α0*X[5, 7]) + X[4, 7]*((-1 + α0*(-1 + α0 - 2*α0^3))/2 - α0*(-1 + α0 + α0^2)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0)*(-1 + α0 + α0^2))/4 + ((1 + 2*α0)*(-1 + α0 + α0^2)*X[5, 7])/4 + ((-1 + α0 + α0^2)*X[5, 7]^2)/4) + X[3, 7]*(α0*(1 + (-1 + α0)*α0) - α0*X[4, 7] + α0^2*X[5, 7] + X[4, 6]*(α0^2 + α0*X[5, 7])) + X[4, 6]*((α0*(3 + α0*(-2 + α0*(2 + α0 + 2*α0^2))))/4 + ((3 + α0*(-3 + α0*(1 + 2*α0)^2))*X[5, 7])/4 + ((1 + 2*α0)*(-1 + α0 + α0^2)*X[5, 7]^2)/4 + X[4, 7]*(-(α0*(-1 + α0 + α0^2)) + (1 - α0*(1 + α0))*X[5, 7])) + X[2, 6]*((α0 + α0^3)/2 + X[4, 7]*(-α0 - X[5, 7]) + ((1 + α0 + 2*α0^2)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2 + X[4, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[3, 6]*(-1/2*(α0^2*(1 + α0^2)) - (α0*(1 + α0 + 2*α0^2)*X[5, 7])/2 - (α0*(1 + α0)*X[5, 7]^2)/2 + X[4, 7]*(α0^2 + α0*X[5, 7]) + X[4, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[5, 7])/2 - (α0*X[5, 7]^2)/2)) + X[2, 5]*(-1/4*(α0^2*(3 + α0^2)) - X[4, 7]^2/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 - ((1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(1/2 + α0^2 + (1 + α0)*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]*(-1/4*(α0*(3 + α0 + 2*α0^2)) + (-3/4 - α0*(1 + α0))*X[5, 7] + ((-3 - 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0 + X[5, 7]))) + X[3, 5]*((α0^3*(3 + α0^2))/4 + (α0*X[4, 7]^2)/2 + (α0*(1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2*(α0*(1 + 2*α0^2)) - α0*(1 + α0)*X[5, 7]) + X[4, 6]^2*((α0^2*(1 + α0))/4 + (α0*(1 + 2*α0)*X[5, 7])/4 + (α0*X[5, 7]^2)/4) + X[4, 6]*((α0^2*(3 + α0 + 2*α0^2))/4 + ((3*α0)/4 + α0^2 + α0^3)*X[5, 7] + (α0*(3 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(-α0^2 - α0*X[5, 7]))) + X[2, 4]*((α0^3*(3 + α0^2))/4 + ((2 + α0)*X[4, 7]^2)/2 + (α0*(1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*((-2 + α0 - 2*α0^2 - 2*α0^3)/2 - α0*(2 + α0)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0)*(2 + α0))/4 + ((2 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((2 + α0)*X[5, 7]^2)/4) + X[3, 7]*(1 + (-1 + α0)*α0 - X[4, 7] + α0*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[4, 6]*((α0*(1 + α0)*(2 + α0 + 2*α0^2))/4 + (1/2 + (5*α0)/4 + 2*α0^2 + α0^3)*X[5, 7] + ((2 + α0)*(1 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(-(α0*(2 + α0)) + (-2 - α0)*X[5, 7])) + X[3, 6]*(-1/2*(α0*(1 + α0^2)) + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2 + ((-1 - α0)*X[5, 7]^2)/2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 5]*((α0^2*(3 + α0^2))/4 + X[4, 7]^2/2 + ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + ((1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2 - α0^2 + (-1 - α0)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]*((α0*(3 + α0 + 2*α0^2))/4 + X[4, 7]*(-α0 - X[5, 7]) + (3/4 + α0 + α0^2)*X[5, 7] + ((3 + 2*α0)*X[5, 7]^2)/4)))}}, {{-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0 - 2*α0^2)*X[3, 5])/2 + ((-1 - α0)*X[3, 5]^2)/2 + X[2, 5]*(-1 + α0 + X[3, 5]) + X[2, 4]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[3, 5] - X[3, 5]^2/2), ((-1 + α0)^2*(2 + (-1 + α0)*α0))/2 + ((-1 + α0)*(2 + (-1 + α0)*α0)*X[5, 7])/2 + X[2, 5]*(-(-1 + α0)^2 + X[3, 5]*(1 - α0 - X[5, 7]) + (1 - α0)*X[5, 7]) + X[3, 5]^2*((-1 + α0^2)/2 + ((1 + α0)*X[5, 7])/2) + X[3, 5]*(-1/2 + α0 - (3*α0^2)/2 + α0^3 + (1/2 - α0/2 + α0^2)*X[5, 7]) + X[2, 4]*(((-1 + α0)^2*α0)/2 + X[3, 5]^2*((-1 + α0)/2 + X[5, 7]/2) + ((-1 + α0)*α0*X[5, 7])/2 + X[3, 5]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[5, 7])), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + (-1 + α0)*α0)) - ((-1 + α0)*(-3 + 2*α0)*(2 + (-1 + α0)*α0)*X[5, 7])/4 - ((-1 + α0)*(2 + (-1 + α0)*α0)*X[5, 7]^2)/4 + X[3, 5]^2*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0)) + ((3 + α0 - 2*α0^2)*X[5, 7])/4 + ((-1 - α0)*X[5, 7]^2)/4) + X[3, 5]*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0*(-1 + 2*α0))) + ((3 + α0*(-5 - 4*(-2 + α0)*α0))*X[5, 7])/4 + ((-1 + α0 - 2*α0^2)*X[5, 7]^2)/4) + X[2, 5]*(((-2 + α0)*(-1 + α0)^2)/2 + (3/2 - (5*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2 + X[3, 5]*(((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[2, 4]*(-1/4*((-2 + α0)*(-1 + α0)^2*α0) - ((-1 + α0)*α0*(-3 + 2*α0)*X[5, 7])/4 - ((-1 + α0)*α0*X[5, 7]^2)/4 + X[3, 5]^2*(-1/4*((-2 + α0)*(-1 + α0)) + ((3 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[3, 5]*(-1/4*((-2 + α0)*(-1 + α0)*(-1 + 2*α0)) + (-3/4 - (-2 + α0)*α0)*X[5, 7] + ((1 - 2*α0)*X[5, 7]^2)/4))}, {1 + ((-1 + α0)*α0*(3 + α0^2))/2 + X[2, 6]*(-1 + α0 + X[3, 5]) - α0^2*X[3, 6] + ((α0 + α0^3)*X[4, 6])/2 + X[2, 5]*(-α0^2 + X[3, 6] + X[3, 5]*(-1 - α0 - X[4, 6]) - α0*X[4, 6]) + X[3, 5]^2*((1 + α0)^2/2 + ((1 + α0)*X[4, 6])/2) + X[3, 5]*(-1/2 + α0 + α0^2/2 + α0^3 + (-1 - α0)*X[3, 6] + ((1 + α0 + 2*α0^2)*X[4, 6])/2) + X[2, 4]*((α0 + α0^3)/2 - α0*X[3, 6] + X[3, 5]^2*((1 + α0)/2 + X[4, 6]/2) + (α0*(1 + α0)*X[4, 6])/2 + X[3, 5]*((1 + α0 + 2*α0^2)/2 - X[3, 6] + (1/2 + α0)*X[4, 6])), -1/2*((-1 + α0)*(1 + (-1 + α0)*α0)*(2 + α0 + α0^2)) + X[2, 7]*(-1 + α0 + X[3, 5]) - α0^2*X[3, 7] + ((α0 + α0^3)*X[4, 7])/2 - (α0^2*(1 + α0^2)*X[5, 7])/2 + X[2, 6]*(-((-1 + α0)*α0) + X[3, 5]*(-α0 - X[5, 7]) + (1 - α0)*X[5, 7]) + X[3, 6]*(α0^3 + α0^2*X[5, 7]) + X[4, 6]*(-1/2*(α0^2*(1 + α0^2)) - (α0*(1 + α0^2)*X[5, 7])/2) + X[3, 5]^2*(-1/2*((1 + α0)*(-1 + α0 + α0^2)) + ((1 + α0)*X[4, 7])/2 - ((1 + α0)*(2 + α0)*X[5, 7])/2 + X[4, 6]*(-1/2*(α0*(1 + α0)) + ((-1 - α0)*X[5, 7])/2)) + X[3, 5]*(-1/2 + α0 - α0^3/2 - α0^4 + (-1 - α0)*X[3, 7] + ((1 + α0 + 2*α0^2)*X[4, 7])/2 - (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/2 + X[3, 6]*(α0*(1 + α0) + (1 + α0)*X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0 + 2*α0^2)) + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2)) + X[2, 5]*(α0*(-1 + α0^2) + X[3, 7] - α0*X[4, 7] + X[3, 6]*(-α0 - X[5, 7]) + (-1 + α0 + α0^2)*X[5, 7] + X[4, 6]*(α0^2 + α0*X[5, 7]) + X[3, 5]*(-1 + α0 + α0^2 - X[4, 7] + (2 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7]))) + X[2, 4]*((α0 - α0^4)/2 - α0*X[3, 7] + (α0*(1 + α0)*X[4, 7])/2 - (α0^2*(1 + α0)*X[5, 7])/2 + X[3, 5]^2*((1 - α0*(1 + α0))/2 + X[4, 7]/2 + X[4, 6]*(-1/2*α0 - X[5, 7]/2) + (-1 - α0/2)*X[5, 7]) + X[3, 6]*(α0^2 + α0*X[5, 7]) + X[4, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[5, 7])/2) + X[3, 5]*((1 + α0 - α0^2 - 2*α0^3)/2 - X[3, 7] + (1/2 + α0)*X[4, 7] - (α0*(3 + 2*α0)*X[5, 7])/2 + X[3, 6]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[5, 7]))), ((-1 + α0)*(-4 + α0*(4 + α0*(-3 + α0 - α0^2 + α0^3))))/4 + ((-2 + (-1 + α0)*α0*(1 + α0)*(1 + α0*(-1 + 2*α0)))*X[5, 7])/4 + ((-2 + α0*(3 + α0*(-1 + α0 + α0^2)))*X[5, 7]^2)/4 + X[2, 7]*(-(-1 + α0)^2 + X[3, 5]*(1 - α0 - X[5, 7]) + (1 - α0)*X[5, 7]) + X[3, 7]*((-1 + α0)*α0^2 + α0^2*X[5, 7]) + X[4, 7]*(-1/2*((-1 + α0)*α0*(1 + α0^2)) - (α0*(1 + α0^2)*X[5, 7])/2) + X[3, 6]*(-1/2*((-1 + α0)*α0^3) + ((1 - 2*α0)*α0^2*X[5, 7])/2 - (α0^2*X[5, 7]^2)/2) + X[4, 6]*(((-1 + α0)*α0^2*(1 + α0^2))/4 + (α0*(-1 + 2*α0)*(1 + α0^2)*X[5, 7])/4 + ((α0 + α0^3)*X[5, 7]^2)/4) + X[2, 6]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2 + X[3, 5]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[3, 5]^2*(((-1 + α0)^2*(1 + α0)*(2 + α0))/4 + ((-1 + α0)*(1 + α0)*(5 + 2*α0)*X[5, 7])/4 + ((1 + α0)*(3 + α0)*X[5, 7]^2)/4 + X[4, 7]*((1 - α0^2)/2 + ((-1 - α0)*X[5, 7])/2) + X[4, 6]*((α0*(-1 + α0^2))/4 + ((-1 + α0 + 2*α0^2)*X[5, 7])/4 + ((1 + α0)*X[5, 7]^2)/4)) + X[3, 5]*(((-1 + α0)^2*(-2 + α0*(1 + α0)*(1 + 2*α0)))/4 + ((-1 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4 + ((1 + α0^2*(5 + 2*α0))*X[5, 7]^2)/4 + X[3, 7]*(-1 + α0^2 + (1 + α0)*X[5, 7]) + X[4, 7]*((1 + α0^2 - 2*α0^3)/2 + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2) + X[3, 6]*((α0 - α0^3)/2 - ((1 + α0)*(-1 + 2*α0)*X[5, 7])/2 + ((-1 - α0)*X[5, 7]^2)/2) + X[4, 6]*(((-1 + α0)*α0*(1 + α0 + 2*α0^2))/4 + ((-1 + α0 + 4*α0^3)*X[5, 7])/4 + ((1 + α0 + 2*α0^2)*X[5, 7]^2)/4)) + X[2, 5]*(-1/2*((-1 + α0)*α0*(-2 + α0^2)) + X[3, 7]*(1 - α0 - X[5, 7]) + (-1 - (α0*(-6 + α0 + 2*α0^2))/2)*X[5, 7] + (1 - (α0*(2 + α0))/2)*X[5, 7]^2 + X[4, 7]*((-1 + α0)*α0 + α0*X[5, 7]) + X[3, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[4, 6]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2) + X[3, 5]*(-1/2*((-1 + α0)^2*(2 + α0)) - ((-1 + α0)*(5 + 2*α0)*X[5, 7])/2 + ((-3 - α0)*X[5, 7]^2)/2 + X[4, 7]*(-1 + α0 + X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2))) + X[2, 4]*(((-1 + α0)*α0*(-2 - α0 + α0^3))/4 + (α0*(-1 + α0*(-4 + α0 + 2*α0^2))*X[5, 7])/4 + (α0*(-1 + α0*(2 + α0))*X[5, 7]^2)/4 + X[3, 7]*((-1 + α0)*α0 + α0*X[5, 7]) + X[4, 7]*((α0 - α0^3)/2 - (α0*(1 + α0)*X[5, 7])/2) + X[3, 6]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2) + X[4, 6]*((α0^2*(-1 + α0^2))/4 + (α0*(-1 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(1 + α0)*X[5, 7]^2)/4) + X[3, 5]^2*((2 - 3*α0 + α0^3)/4 + X[4, 7]*((1 - α0)/2 - X[5, 7]/2) + ((-1 + α0)*(5 + 2*α0)*X[5, 7])/4 + ((3 + α0)*X[5, 7]^2)/4 + X[4, 6]*(((-1 + α0)*α0)/4 + ((-1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4)) + X[3, 5]*(((-1 + α0)*(1 + α0)*(-2 + α0*(-1 + 2*α0)))/4 + (-1/4 - (9*α0)/4 + α0^2 + α0^3)*X[5, 7] + ((-1 + α0*(5 + 2*α0))*X[5, 7]^2)/4 + X[3, 7]*(-1 + α0 + X[5, 7]) + X[4, 7]*((1 + α0 - 2*α0^2)/2 + (-1/2 - α0)*X[5, 7]) + X[3, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[4, 6]*(((-1 + α0)*α0*(1 + 2*α0))/4 + (-1/4 + α0^2)*X[5, 7] + ((1 + 2*α0)*X[5, 7]^2)/4)))}, {-1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + ((-1 - α0)*X[3, 6]^2)/2 - (α0*(-3 + α0*(4 + α0 + 2*α0^2))*X[4, 6])/4 - (α0*(1 + α0)^2*X[4, 6]^2)/4 + X[2, 6]*(-1 + α0 - α0^2 + X[3, 6] + X[3, 5]*(-α0 - X[4, 6]) - α0*X[4, 6]) + X[3, 6]*((-1 + α0 + 2*α0^3)/2 + α0*(1 + α0)*X[4, 6]) + X[3, 5]^2*(-1/4*(α0*(1 + α0)^2) - ((1 + α0)*(1 + 2*α0)*X[4, 6])/4 + ((-1 - α0)*X[4, 6]^2)/4) + X[3, 5]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + ((3 - α0*(5 + 4*α0*(1 + α0)))*X[4, 6])/4 - ((1 + α0)*(1 + 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(α0*(1 + α0) + (1 + α0)*X[4, 6])) + X[2, 5]*((α0 + α0^3)/2 + X[3, 6]*(-α0 - X[4, 6]) + ((1 + α0 + 2*α0^2)*X[4, 6])/2 + ((1 + α0)*X[4, 6]^2)/2 + X[3, 5]*((α0*(1 + α0))/2 + (1/2 + α0)*X[4, 6] + X[4, 6]^2/2)) + X[2, 4]*(-1/4*(α0^2*(3 + α0^2)) - X[3, 6]^2/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[4, 6])/4 - ((1 + α0)*(2 + α0)*X[4, 6]^2)/4 + X[3, 6]*(1/2 + α0^2 + (1 + α0)*X[4, 6]) + X[3, 5]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[4, 6])/4 - X[4, 6]^2/4) + X[3, 5]*(-1/4*(α0*(3 + α0 + 2*α0^2)) + (-3/4 - α0*(1 + α0))*X[4, 6] + ((-3 - 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(α0 + X[4, 6]))), ((1 + α0^2)*(4 + α0*(-6 + 3*α0 + α0^3)))/4 + X[2, 7]*(-1 + α0 - α0^2 + X[3, 6] + X[3, 5]*(-α0 - X[4, 6]) - α0*X[4, 6]) + X[3, 7]*(α0^3 + α0*(1 + α0)*X[4, 6]) - (α0*(-1 + α0 + α0^2 + α0^3)*X[4, 7])/2 + (α0^2*(-1 + α0*(3 + α0 + α0^2))*X[5, 7])/4 + X[3, 6]^2*((1 + α0)^2/2 + ((1 + α0)*X[5, 7])/2) + X[4, 6]^2*((α0*(1 + α0)^3)/4 + (α0*(1 + α0)^2*X[5, 7])/4) + X[4, 6]*((α0*(1 + α0*(-3 + α0*(5 + α0*(3 + 2*α0)))))/4 - (α0*(1 + α0)^2*X[4, 7])/2 + (α0*(-1 + α0*(4 + α0*(3 + 2*α0)))*X[5, 7])/4) + X[3, 6]*(-1/2 - (α0*(-2 + α0 + 2*α0^2*(1 + α0)))/2 + (-1 - α0)*X[3, 7] + α0*(1 + α0)*X[4, 7] + ((1 - α0*(1 + 2*α0*(1 + α0)))*X[5, 7])/2 + X[4, 6]*(-(α0*(1 + α0)^2) - α0*(1 + α0)*X[5, 7])) + X[3, 5]^2*((α0*(1 + α0)^3)/4 - ((1 + α0)^2*X[4, 7])/2 + ((1 + α0)^2*(2 + α0)*X[5, 7])/4 + X[4, 6]^2*((1 + α0)^2/4 + ((1 + α0)*X[5, 7])/4) + X[4, 6]*(((1 + α0)^2*(1 + 2*α0))/4 + ((-1 - α0)*X[4, 7])/2 + ((1 + α0)*(3 + 2*α0)*X[5, 7])/4)) + X[2, 6]*(α0^3 + X[3, 7] - α0*X[4, 7] + X[3, 6]*(-1 - α0 - X[5, 7]) + α0^2*X[5, 7] + X[4, 6]*(α0*(1 + α0) + α0*X[5, 7]) + X[3, 5]*(α0*(1 + α0) - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7]))) + X[2, 5]*(-1/2*(α0*(-1 + α0 + α0^2 + α0^3)) + X[3, 7]*(-α0 - X[4, 6]) + α0*(1 + α0)*X[4, 7] - (α0*(1 + α0)^2*X[5, 7])/2 + X[4, 6]^2*(-1/2*(1 + α0)^2 + ((-1 - α0)*X[5, 7])/2) + X[4, 6]*((1 - α0*(2 + α0*(3 + 2*α0)))/2 + (1 + α0)*X[4, 7] - ((1 + α0)*(1 + 2*α0)*X[5, 7])/2) + X[3, 6]*(α0*(1 + α0) - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7])) + X[3, 5]*(-1/2*(α0*(1 + α0)^2) + (1 + α0)*X[4, 7] + X[4, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - ((1 + α0)*(2 + α0)*X[5, 7])/2 + X[4, 6]*(-1/2*((1 + α0)*(1 + 2*α0)) + X[4, 7] + (-3/2 - α0)*X[5, 7]))) + X[3, 5]*((α0*(1 + α0*(-3 + α0*(5 + α0*(3 + 2*α0)))))/4 + X[3, 7]*(α0*(1 + α0) + (1 + α0)*X[4, 6]) + ((1 - α0*(2 + α0*(3 + 2*α0)))*X[4, 7])/2 + ((-2 + α0 + α0^2*(6 + α0*(5 + 2*α0)))*X[5, 7])/4 + X[4, 6]^2*(((1 + α0)^2*(1 + 2*α0))/4 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/4) + X[4, 6]*((1 + α0*(-2 + α0*(9 + 4*α0*(2 + α0))))/4 - ((1 + α0)*(1 + 2*α0)*X[4, 7])/2 + (-1/4 + (7*α0)/4 + 2*α0^2 + α0^3)*X[5, 7]) + X[3, 6]*(-(α0*(1 + α0)^2) + (1 + α0)*X[4, 7] - (1 + α0)^2*X[5, 7] + X[4, 6]*(-(1 + α0)^2 + (-1 - α0)*X[5, 7]))) + X[2, 4]*((α0^2*(-1 + α0*(3 + α0 + α0^2)))/4 + X[3, 7]*(α0^2 + (1 + α0)*X[4, 6]) - (α0*(1 + α0)^2*X[4, 7])/2 + X[3, 6]^2*((1 + α0)/2 + X[5, 7]/2) + (α0*(1 + α0)*(2 + α0 + α0^2)*X[5, 7])/4 + X[4, 6]^2*(((1 + α0)^2*(2 + α0))/4 + ((1 + α0)*(2 + α0)*X[5, 7])/4) + X[4, 6]*((-2 + α0 + α0^2*(6 + α0*(5 + 2*α0)))/4 - ((1 + α0)*(2 + α0)*X[4, 7])/2 + ((1 + α0)*(2 + α0*(3 + 2*α0))*X[5, 7])/4) + X[3, 6]*((1 - α0*(1 + 2*α0*(1 + α0)))/2 - X[3, 7] + (1 + α0)*X[4, 7] + (-1/2 - α0*(1 + α0))*X[5, 7] + X[4, 6]*(-(1 + α0)^2 + (-1 - α0)*X[5, 7])) + X[3, 5]^2*((α0*(1 + α0)^2)/4 + ((-1 - α0)*X[4, 7])/2 + X[4, 6]^2*((1 + α0)/4 + X[5, 7]/4) + ((1 + α0)*(2 + α0)*X[5, 7])/4 + X[4, 6]*(((1 + α0)*(1 + 2*α0))/4 - X[4, 7]/2 + ((3 + 2*α0)*X[5, 7])/4)) + X[3, 5]*((α0*(-1 + α0*(4 + α0*(3 + 2*α0))))/4 + X[3, 7]*(α0 + X[4, 6]) - ((1 + α0)*(1 + 2*α0)*X[4, 7])/2 + ((1 + α0)*(2 + α0*(3 + 2*α0))*X[5, 7])/4 + X[3, 6]*(-(α0*(1 + α0)) + X[4, 7] + X[4, 6]*(-1 - α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[4, 6]^2*(((1 + α0)*(3 + 2*α0))/4 + ((3 + 2*α0)*X[5, 7])/4) + X[4, 6]*(-1/4 + (7*α0)/4 + 2*α0^2 + α0^3 + (-3/2 - α0)*X[4, 7] + (5/4 + α0*(2 + α0))*X[5, 7]))), -1/8*((-1 + α0)*(8 + α0*(-4 + α0*(10 + α0*(-5 + α0*(5 + α0 + α0^2)))))) + ((-1 - α0)*X[3, 7]^2)/2 - (α0*(1 + α0)^2*X[4, 7]^2)/4 - (α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))*X[5, 7])/8 - (α0^2*(1 + α0)^3*X[5, 7]^2)/8 + X[4, 7]*((α0*(3 + α0*(-4 + α0 + 2*α0^2*(1 + α0))))/4 + (α0^2*(1 + α0)^2*X[5, 7])/2) + X[3, 6]^2*(-1/4*(α0*(1 + α0)^2) - ((1 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((-1 - α0)*X[5, 7]^2)/4) + X[4, 6]^2*(-1/8*(α0^2*(1 + α0)^3) - (α0*(1 + α0)^2*(1 + 2*α0)*X[5, 7])/8 - (α0*(1 + α0)^2*X[5, 7]^2)/8) + X[3, 7]*((-1 + α0 - 2*α0^4)/2 + α0*(1 + α0)*X[4, 7] - α0^2*(1 + α0)*X[5, 7] + X[4, 6]*(-(α0^2*(1 + α0)) - α0*(1 + α0)*X[5, 7])) + X[4, 6]*(-1/8*(α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))) - (α0*(5 + α0*(-6 + α0*(9 + 4*α0*(2 + α0))))*X[5, 7])/8 - (α0*(1 + α0)^2*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((α0^2*(1 + α0)^2)/2 + (α0*(1 + α0)^2*X[5, 7])/2)) + X[3, 6]*((α0*(3 + α0*(-4 + α0 + 2*α0^2*(1 + α0))))/4 + ((3 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))*X[5, 7])/4 + ((-1 + α0 + 2*α0^2*(2 + α0))*X[5, 7]^2)/4 + X[3, 7]*(α0*(1 + α0) + (1 + α0)*X[5, 7]) + X[4, 7]*(-(α0^2*(1 + α0)) - α0*(1 + α0)*X[5, 7]) + X[4, 6]*((α0^2*(1 + α0)^2)/2 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/2 + (α0*(1 + α0)*X[5, 7]^2)/2)) + X[2, 7]*((-1 + α0)*(1 + α0^2) + X[3, 7] - α0*X[4, 7] + X[3, 6]*(-α0 - X[5, 7]) + α0^2*X[5, 7] + X[4, 6]*(α0^2 + α0*X[5, 7]) + X[3, 5]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7]))) + X[3, 5]^2*(-1/8*(α0^2*(1 + α0)^3) + ((-1 - α0)*X[4, 7]^2)/4 - ((1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/8 - ((1 + α0)*(2 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[4, 7]*((-1 + α0 + 2*α0^2*(2 + α0))/4 + ((1 + α0)*(2 + α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(1 + α0)^2) - ((1 + α0)*(1 + 2*α0)*X[5, 7])/8 + ((-1 - α0)*X[5, 7]^2)/8) + X[4, 6]*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) - ((1 + α0)*(1 + 4*α0*(2 + α0))*X[5, 7])/8 - ((1 + α0)*(5 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((α0*(1 + α0))/2 + ((1 + α0)*X[5, 7])/2))) + X[2, 6]*((α0 - α0^4)/2 + X[3, 7]*(-α0 - X[5, 7]) + ((1 + α0 - α0^2 - 2*α0^3)*X[5, 7])/2 + ((1 - α0*(1 + α0))*X[5, 7]^2)/2 + X[4, 7]*(α0^2 + α0*X[5, 7]) + X[3, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[4, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[5, 7])/2 - (α0*X[5, 7]^2)/2) + X[3, 5]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[5, 7])/2 + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2))) + X[3, 5]*(-1/8*(α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))) - ((1 + α0)*(1 + 2*α0)*X[4, 7]^2)/4 - ((1 + α0)*(6 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[5, 7])/8 - ((1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/8 + X[4, 7]*((3 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))/4 + (α0*(1 + α0)*(3 + 2*α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) - ((1 + α0)*(1 + 2*α0)^2*X[5, 7])/8 - ((1 + α0)*(1 + 2*α0)*X[5, 7]^2)/8) + X[3, 7]*(-(α0^2*(1 + α0)) + (1 + α0)*X[4, 7] - (1 + α0)^2*X[5, 7] + X[4, 6]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7])) + X[4, 6]*(-1/8*(α0*(5 + α0*(-6 + α0*(9 + 4*α0*(2 + α0))))) + ((-5 + 5*α0 - 2*α0^2*(9 + 2*α0*(5 + 2*α0)))*X[5, 7])/8 - ((1 + α0)*(1 + 4*α0*(2 + α0))*X[5, 7]^2)/8 + X[4, 7]*((α0*(1 + α0)*(1 + 2*α0))/2 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2)) + X[3, 6]*((α0^2*(1 + α0)^2)/2 + (α0*(1 + α0)*(3 + 2*α0)*X[5, 7])/2 + ((1 + α0)*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7]) + X[4, 6]*((α0*(1 + α0)^2)/2 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2))) + X[2, 5]*((α0^2*(-3 + α0 + α0^2 + α0^3))/4 + ((1 + α0)*X[4, 7]^2)/2 + ((-2 + α0*(-5 + α0*(2 + α0)*(1 + 2*α0)))*X[5, 7])/4 + ((2 + α0)*(-1 + α0*(2 + α0))*X[5, 7]^2)/4 + X[4, 7]*(-1/2*((1 + α0)*(-1 + 2*α0^2)) - α0*(2 + α0)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0)^2)/4 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((1 + α0)*X[5, 7]^2)/4) + X[3, 7]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[4, 6]*((α0*(-3 + α0*(2 + α0*(3 + 2*α0))))/4 + (-3/4 + (3*α0)/4 + 2*α0^2 + α0^3)*X[5, 7] + ((1 + α0*(5 + 2*α0))*X[5, 7]^2)/4 + X[4, 7]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7])) + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[5, 7])/2 + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 5]*((α0^2*(1 + α0)^2)/4 + X[4, 7]^2/2 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4 + ((2 + α0)*(3 + α0)*X[5, 7]^2)/4 + X[4, 7]*(1/2 - α0*(1 + α0) + (-2 - α0)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0))/4 + X[4, 7]*(-α0 - X[5, 7]) + (1/4 + α0*(2 + α0))*X[5, 7] + ((5 + 2*α0)*X[5, 7]^2)/4))) + X[2, 4]*(-1/8*(α0^3*(-5 + α0*(3 + α0 + α0^2))) - X[3, 7]^2/2 - ((1 + α0)*(2 + α0)*X[4, 7]^2)/4 - (α0*(1 + α0)*(-6 + α0*(3 + α0*(3 + 2*α0)))*X[5, 7])/8 - (α0*(1 + α0)^2*(2 + α0)*X[5, 7]^2)/8 + X[4, 7]*((-2 + α0*(-3 + α0 + 2*α0^2*(2 + α0)))/4 + (α0*(1 + α0)*(2 + α0)*X[5, 7])/2) + X[3, 6]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]^2*(-1/8*(α0*(1 + α0)^2*(2 + α0)) - ((1 + α0)*(2 + α0)*(1 + 2*α0)*X[5, 7])/8 - ((1 + α0)*(2 + α0)*X[5, 7]^2)/8) + X[3, 7]*(1/2 - α0^3 + (1 + α0)*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[4, 6]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7])) + X[4, 6]*(-1/8*(α0*(1 + α0)*(-6 + α0*(3 + α0*(3 + 2*α0)))) - ((1 + α0)*(-6 + α0*(5 + 4*α0*(2 + α0)))*X[5, 7])/8 - ((1 + α0)*(2 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((α0*(1 + α0)*(2 + α0))/2 + ((1 + α0)*(2 + α0)*X[5, 7])/2)) + X[3, 5]^2*(-1/8*(α0^2*(1 + α0)^2) - X[4, 7]^2/4 - ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/8 - ((2 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[4, 7]*((-1 + 2*α0*(1 + α0))/4 + ((2 + α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/8 - X[5, 7]^2/8) + X[4, 6]*(-1/8*(α0*(1 + α0)*(1 + 2*α0)) + X[4, 7]*(α0/2 + X[5, 7]/2) + ((-1 - 4*α0*(2 + α0))*X[5, 7])/8 + ((-5 - 2*α0)*X[5, 7]^2)/8)) + X[3, 6]*((α0*(-3 + α0 + 2*α0^2*(1 + α0)))/4 + ((-3 + 2*α0*(1 + α0)*(1 + 2*α0))*X[5, 7])/4 + (1/4 + α0 + α0^2/2)*X[5, 7]^2 + X[3, 7]*(α0 + X[5, 7]) + X[4, 7]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7]) + X[4, 6]*((α0*(1 + α0)^2)/2 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2)) + X[3, 5]*(-1/8*(α0^2*(-5 + α0*(4 + α0*(3 + 2*α0)))) + ((-3 - 2*α0)*X[4, 7]^2)/4 + ((6 - α0*(-5 + α0*(11 + 4*α0*(3 + α0))))*X[5, 7])/8 - ((2 + α0)*(1 + α0*(5 + 2*α0))*X[5, 7]^2)/8 + X[3, 7]*(-α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[4, 7]*(-3/4 + (3*α0^2)/2 + α0^3 + (1 + (5*α0)/2 + α0^2)*X[5, 7]) + X[4, 6]^2*(-1/8*(α0*(1 + α0)*(3 + 2*α0)) - ((1 + 2*α0)*(3 + 2*α0)*X[5, 7])/8 + ((-3 - 2*α0)*X[5, 7]^2)/8) + X[4, 6]*(-1/8*(α0*(-5 + α0*(7 + 4*α0*(2 + α0)))) + ((5 - 2*α0*(7 + 2*α0*(5 + 2*α0)))*X[5, 7])/8 + ((-7 - 4*α0*(3 + α0))*X[5, 7]^2)/8 + X[4, 7]*((3*α0)/2 + α0^2 + (3/2 + α0)*X[5, 7])) + X[3, 6]*((α0^2*(1 + α0))/2 + X[4, 7]*(-α0 - X[5, 7]) + ((3*α0)/2 + α0^2)*X[5, 7] + ((2 + α0)*X[5, 7]^2)/2 + X[4, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2))))}}}, {{{((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[2, 4] + X[2, 4]^2/2, -1/2*((-2 + α0)*(-1 + α0)^2) + X[2, 4]^2*((1 - α0)/2 - X[5, 7]/2) - ((-2 + α0)*(-1 + α0)*X[5, 7])/2 + X[2, 4]*((-3 + (5 - 2*α0)*α0)/2 + (3/2 - α0)*X[5, 7]), (2 - 3*α0 + α0^2)^2/4 + ((-2 + α0)*(-1 + α0)*(-3 + 2*α0)*X[5, 7])/4 + ((-2 + α0)*(-1 + α0)*X[5, 7]^2)/4 + X[2, 4]^2*(((-2 + α0)*(-1 + α0))/4 + ((-3 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[2, 4]*(((-2 + α0)*(-1 + α0)*(-3 + 2*α0))/4 + (9/4 + (-3 + α0)*α0)*X[5, 7] + ((-3 + 2*α0)*X[5, 7]^2)/4)}, {-1/2*((-2 + α0)*(-1 + α0)^2) + X[2, 4]^2*((1 - α0)/2 - X[4, 6]/2) - ((-2 + α0)*(-1 + α0)*X[4, 6])/2 + X[2, 4]*((-3 + (5 - 2*α0)*α0)/2 + (3/2 - α0)*X[4, 6]), ((-2 + α0)*(-1 + α0)*(1 + (-1 + α0)*α0))/2 - ((-2 + α0)*(-1 + α0)*X[4, 7])/2 + ((-2 + α0)*(-1 + α0)*α0*X[5, 7])/2 + X[4, 6]*(((-2 + α0)*(-1 + α0)*α0)/2 + ((-2 + α0)*(-1 + α0)*X[5, 7])/2) + X[2, 4]^2*((1 + (-1 + α0)*α0)/2 - X[4, 7]/2 + X[4, 6]*(α0/2 + X[5, 7]/2) + (α0*X[5, 7])/2) + X[2, 4]*(((-3 + 2*α0)*(1 + (-1 + α0)*α0))/2 + (3/2 - α0)*X[4, 7] + ((-3*α0)/2 + α0^2)*X[5, 7] + X[4, 6]*((-3*α0)/2 + α0^2 + (-3/2 + α0)*X[5, 7])), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + (-1 + α0)*α0)) - ((-2 + α0)*(-1 + α0)*(1 + α0*(-1 + 2*α0))*X[5, 7])/4 - ((-2 + α0)*(-1 + α0)*(1 + α0)*X[5, 7]^2)/4 + X[4, 7]*(((-2 + α0)*(-1 + α0)^2)/2 + ((-2 + α0)*(-1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/4*((-2 + α0)*(-1 + α0)^2*α0) - ((-2 + α0)*(-1 + α0)*(-1 + 2*α0)*X[5, 7])/4 - ((-2 + α0)*(-1 + α0)*X[5, 7]^2)/4) + X[2, 4]^2*(-1/4*((-1 + α0)*(2 + (-1 + α0)*α0)) + X[4, 7]*((-1 + α0)/2 + X[5, 7]/2) + ((-1 + α0 - 2*α0^2)*X[5, 7])/4 + ((-1 - α0)*X[5, 7]^2)/4 + X[4, 6]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4)) + X[2, 4]*(-1/4*((-1 + α0)*(-3 + 2*α0)*(2 + (-1 + α0)*α0)) + ((3 + α0*(-5 - 4*(-2 + α0)*α0))*X[5, 7])/4 + ((3 + α0 - 2*α0^2)*X[5, 7]^2)/4 + X[4, 7]*(3/2 - (5*α0)/2 + α0^2 + (-3/2 + α0)*X[5, 7]) + X[4, 6]*(-1/4*((-1 + α0)*α0*(-3 + 2*α0)) + (-3/4 - (-2 + α0)*α0)*X[5, 7] + ((3 - 2*α0)*X[5, 7]^2)/4))}, {(2 - 3*α0 + α0^2)^2/4 + ((-2 + α0)*(-1 + α0)*(-3 + 2*α0)*X[4, 6])/4 + ((-2 + α0)*(-1 + α0)*X[4, 6]^2)/4 + X[2, 4]^2*(((-2 + α0)*(-1 + α0))/4 + ((-3 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[2, 4]*(((-2 + α0)*(-1 + α0)*(-3 + 2*α0))/4 + (9/4 + (-3 + α0)*α0)*X[4, 6] + ((-3 + 2*α0)*X[4, 6]^2)/4), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + (-1 + α0)*α0)) + ((-2 + α0)*(-1 + α0)^2*X[4, 7])/2 - ((-2 + α0)*(-1 + α0)^2*α0*X[5, 7])/4 + X[4, 6]^2*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0)) - ((-2 + α0)*(-1 + α0)*X[5, 7])/4) + X[4, 6]*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0*(-1 + 2*α0))) + ((-2 + α0)*(-1 + α0)*X[4, 7])/2 - ((-2 + α0)*(-1 + α0)*(-1 + 2*α0)*X[5, 7])/4) + X[2, 4]^2*(-1/4*((-1 + α0)*(2 + (-1 + α0)*α0)) + ((-1 + α0)*X[4, 7])/2 + X[4, 6]^2*((-1 - α0)/4 - X[5, 7]/4) - ((-1 + α0)*α0*X[5, 7])/4 + X[4, 6]*((-1 + α0 - 2*α0^2)/4 + X[4, 7]/2 + ((1 - 2*α0)*X[5, 7])/4)) + X[2, 4]*(-1/4*((-1 + α0)*(-3 + 2*α0)*(2 + (-1 + α0)*α0)) + (3/2 - (5*α0)/2 + α0^2)*X[4, 7] - ((-1 + α0)*α0*(-3 + 2*α0)*X[5, 7])/4 + X[4, 6]^2*((3 + α0 - 2*α0^2)/4 + ((3 - 2*α0)*X[5, 7])/4) + X[4, 6]*((3 + α0*(-5 - 4*(-2 + α0)*α0))/4 + (-3/2 + α0)*X[4, 7] + (-3/4 - (-2 + α0)*α0)*X[5, 7])), ((-2 + α0)*(-1 + α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0)))/8 + ((-2 + α0)*(-1 + α0)*X[4, 7]^2)/4 + ((-2 + α0)*(-1 + α0)*α0*(5 + α0*(-1 + 2*α0))*X[5, 7])/8 + ((-2 + α0)*(-1 + α0)*α0*(1 + α0)*X[5, 7]^2)/8 + X[4, 7]*(-1/4*((-2 + α0)*(-1 + α0)*(3 + 2*(-1 + α0)*α0)) - ((-2 + α0)*(-1 + α0)*α0*X[5, 7])/2) + X[4, 6]^2*(((-2 + α0)*(-1 + α0)*α0*(1 + α0))/8 + ((-2 + α0)*(-1 + α0)*(1 + 2*α0)*X[5, 7])/8 + ((-2 + α0)*(-1 + α0)*X[5, 7]^2)/8) + X[4, 6]*(((-2 + α0)*(-1 + α0)*α0*(5 + α0*(-1 + 2*α0)))/8 + ((-2 + α0)*(-1 + α0)*(5 + 4*α0^2)*X[5, 7])/8 + ((-2 + α0)*(-1 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(-1/2*((-2 + α0)*(-1 + α0)*α0) - ((-2 + α0)*(-1 + α0)*X[5, 7])/2)) + X[2, 4]^2*((4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0))/8 + X[4, 7]^2/4 + (α0*(5 + α0*(-1 + 2*α0))*X[5, 7])/8 + (α0*(1 + α0)*X[5, 7]^2)/8 + X[4, 7]*((-3 - 2*(-1 + α0)*α0)/4 - (α0*X[5, 7])/2) + X[4, 6]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[5, 7])/8 + X[5, 7]^2/8) + X[4, 6]*((α0*(5 + α0*(-1 + 2*α0)))/8 + X[4, 7]*(-1/2*α0 - X[5, 7]/2) + ((5 + 4*α0^2)*X[5, 7])/8 + ((1 + 2*α0)*X[5, 7]^2)/8)) + X[2, 4]*(((-3 + 2*α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0)))/8 + ((-3 + 2*α0)*X[4, 7]^2)/4 + (α0*(-3 + 2*α0)*(5 + α0*(-1 + 2*α0))*X[5, 7])/8 + (α0*(1 + α0)*(-3 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(9/4 - (α0*(6 + α0*(-5 + 2*α0)))/2 + ((3 - 2*α0)*α0*X[5, 7])/2) + X[4, 6]^2*((α0*(1 + α0)*(-3 + 2*α0))/8 + ((-3 + 2*α0)*(1 + 2*α0)*X[5, 7])/8 + ((-3 + 2*α0)*X[5, 7]^2)/8) + X[4, 6]*((α0*(-3 + 2*α0)*(5 + α0*(-1 + 2*α0)))/8 + ((-3 + 2*α0)*(5 + 4*α0^2)*X[5, 7])/8 + ((-3 + 2*α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(((3 - 2*α0)*α0)/2 + (3/2 - α0)*X[5, 7])))}}, {{-1/2*((-1 + α0)*(2 + (-1 + α0)*α0)) + (-1 + α0)*X[2, 5] + X[2, 4]^2*((-1 - α0)/2 - X[3, 5]/2) - ((-1 + α0)*α0*X[3, 5])/2 + X[2, 4]*((-1 + α0 - 2*α0^2)/2 + X[2, 5] + (1/2 - α0)*X[3, 5]), ((-1 + α0)^2*(2 + (-1 + α0)*α0))/2 + ((-1 + α0)*(2 + (-1 + α0)*α0)*X[5, 7])/2 + X[2, 5]*(-(-1 + α0)^2 + (1 - α0)*X[5, 7]) + X[3, 5]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[5, 7])/2) + X[2, 4]^2*((-1 + α0^2)/2 + X[3, 5]*((-1 + α0)/2 + X[5, 7]/2) + ((1 + α0)*X[5, 7])/2) + X[2, 4]*(-1/2 + α0 - (3*α0^2)/2 + α0^3 + X[2, 5]*(1 - α0 - X[5, 7]) + (1/2 - α0/2 + α0^2)*X[5, 7] + X[3, 5]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[5, 7])), -1/4*((-2 + α0)*(-1 + α0)^2*(2 + (-1 + α0)*α0)) - ((-1 + α0)*(-3 + 2*α0)*(2 + (-1 + α0)*α0)*X[5, 7])/4 - ((-1 + α0)*(2 + (-1 + α0)*α0)*X[5, 7]^2)/4 + X[2, 5]*(((-2 + α0)*(-1 + α0)^2)/2 + (3/2 - (5*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2) + X[3, 5]*(-1/4*((-2 + α0)*(-1 + α0)^2*α0) - ((-1 + α0)*α0*(-3 + 2*α0)*X[5, 7])/4 - ((-1 + α0)*α0*X[5, 7]^2)/4) + X[2, 4]^2*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0)) + ((3 + α0 - 2*α0^2)*X[5, 7])/4 + ((-1 - α0)*X[5, 7]^2)/4 + X[3, 5]*(-1/4*((-2 + α0)*(-1 + α0)) + ((3 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4)) + X[2, 4]*(-1/4*((-2 + α0)*(-1 + α0)*(1 + α0*(-1 + 2*α0))) + ((3 + α0*(-5 - 4*(-2 + α0)*α0))*X[5, 7])/4 + ((-1 + α0 - 2*α0^2)*X[5, 7]^2)/4 + X[2, 5]*(((-2 + α0)*(-1 + α0))/2 + (-3/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[3, 5]*(-1/4*((-2 + α0)*(-1 + α0)*(-1 + 2*α0)) + (-3/4 - (-2 + α0)*α0)*X[5, 7] + ((1 - 2*α0)*X[5, 7]^2)/4))}, {((-1 + α0)*(-2 + α0 - α0^2 + α0^3))/2 + (-1 + α0)*X[2, 6] - ((-1 + α0)*α0*X[3, 6])/2 + ((-1 + α0)*α0^2*X[4, 6])/2 + X[2, 5]*(-((-1 + α0)*α0) + (1 - α0)*X[4, 6]) + X[3, 5]*(((-1 + α0)*α0^2)/2 + ((-1 + α0)*α0*X[4, 6])/2) + X[2, 4]^2*((-1 + α0 + α0^2)/2 - X[3, 6]/2 + X[3, 5]*(α0/2 + X[4, 6]/2) + ((2 + α0)*X[4, 6])/2) + X[2, 4]*((-1 + (-1 + α0)*α0*(1 + 2*α0))/2 + X[2, 6] + (1/2 - α0)*X[3, 6] + X[2, 5]*(-α0 - X[4, 6]) + (-1 + α0/2 + α0^2)*X[4, 6] + X[3, 5]*(-1/2*α0 + α0^2 + (-1/2 + α0)*X[4, 6])), -1/2*((-1 + α0)*(2 + (-1 + α0)*α0*(1 + α0^2))) + (-1 + α0)*X[2, 7] - ((-1 + α0)*α0*X[3, 7])/2 + ((-1 + α0)*α0^2*X[4, 7])/2 - ((-1 + α0)*α0^3*X[5, 7])/2 + X[2, 6]*(-((-1 + α0)*α0) + (1 - α0)*X[5, 7]) + X[3, 6]*(((-1 + α0)*α0^2)/2 + ((-1 + α0)*α0*X[5, 7])/2) + X[4, 6]*(-1/2*((-1 + α0)*α0^3) - ((-1 + α0)*α0^2*X[5, 7])/2) + X[2, 4]^2*((-1 - α0*(-1 + α0 + α0^2))/2 - X[3, 7]/2 + ((2 + α0)*X[4, 7])/2 + X[3, 6]*(α0/2 + X[5, 7]/2) - (α0*(2 + α0)*X[5, 7])/2 + X[3, 5]*(-1/2*α0^2 + X[4, 7]/2 + X[4, 6]*(-1/2*α0 - X[5, 7]/2) + ((-1 - α0)*X[5, 7])/2) + X[4, 6]*(-1/2*(α0*(2 + α0)) + (-1 - α0/2)*X[5, 7])) + X[2, 5]*((-1 + α0)*α0^2 + (1 - α0)*X[4, 7] + (-1 + α0^2)*X[5, 7] + X[4, 6]*((-1 + α0)*α0 + (-1 + α0)*X[5, 7])) + X[3, 5]*(-1/2*((-1 + α0)*α0^3) + ((-1 + α0)*α0*X[4, 7])/2 + ((α0 - α0^3)*X[5, 7])/2 + X[4, 6]*(-1/2*((-1 + α0)*α0^2) - ((-1 + α0)*α0*X[5, 7])/2)) + X[2, 4]*((-1 + α0*(-1 + α0 + α0^2 - 2*α0^3))/2 + X[2, 7] + (1/2 - α0)*X[3, 7] + (-1 + α0/2 + α0^2)*X[4, 7] + X[2, 6]*(-α0 - X[5, 7]) - (α0*(-2 + α0 + 2*α0^2)*X[5, 7])/2 + X[3, 6]*(-1/2*α0 + α0^2 + (-1/2 + α0)*X[5, 7]) + X[4, 6]*(-1/2*(α0*(-2 + α0 + 2*α0^2)) + (1 - (α0*(1 + 2*α0))/2)*X[5, 7]) + X[2, 5]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[3, 5]*(((1 - 2*α0)*α0^2)/2 + (-1/2 + α0)*X[4, 7] - ((1 + α0)*(-1 + 2*α0)*X[5, 7])/2 + X[4, 6]*(((1 - 2*α0)*α0)/2 + (1/2 - α0)*X[5, 7]))), ((-1 + α0)^2*(4 + α0^2 - α0^3 + α0^4))/4 + ((-2 + α0*(-1 + 4*α0 - 3*α0^3 + 2*α0^4))*X[5, 7])/4 + ((-2 + α0*(3 - 2*α0 + α0^3))*X[5, 7]^2)/4 + X[2, 7]*(-(-1 + α0)^2 + (1 - α0)*X[5, 7]) + X[3, 7]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[5, 7])/2) + X[4, 7]*(-1/2*((-1 + α0)^2*α0^2) - ((-1 + α0)*α0^2*X[5, 7])/2) + X[2, 6]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[5, 7] + ((-1 + α0)*X[5, 7]^2)/2) + X[3, 6]*(-1/4*((-1 + α0)^2*α0^2) - ((-1 + α0)*α0*(-1 + 2*α0)*X[5, 7])/4 - ((-1 + α0)*α0*X[5, 7]^2)/4) + X[4, 6]*(((-1 + α0)^2*α0^3)/4 + ((-1 + α0)*α0^2*(-1 + 2*α0)*X[5, 7])/4 + ((-1 + α0)*α0^2*X[5, 7]^2)/4) + X[2, 5]*(-1/2*((-1 + α0)^2*α0^2) + (-1 + (α0*(3 + α0 - 2*α0^2))/2)*X[5, 7] - ((-1 + α0)*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*((-1 + α0)^2 + (-1 + α0)*X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)^2*α0) + ((-1 + (3 - 2*α0)*α0)*X[5, 7])/2 + ((1 - α0)*X[5, 7]^2)/2)) + X[3, 5]*(((-1 + α0)^2*α0^3)/4 + ((-1 + α0)*α0*(-2 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(-2 + α0 + α0^2)*X[5, 7]^2)/4 + X[4, 7]*(-1/2*((-1 + α0)^2*α0) - ((-1 + α0)*α0*X[5, 7])/2) + X[4, 6]*(((-1 + α0)^2*α0^2)/4 + ((-1 + α0)*α0*(-1 + 2*α0)*X[5, 7])/4 + ((-1 + α0)*α0*X[5, 7]^2)/4)) + X[2, 4]^2*((-2 + α0*(3 - 2*α0 + α0^3))/4 + X[3, 7]*((-1 + α0)/2 + X[5, 7]/2) + ((1 + α0*(-3 + α0*(3 + 2*α0)))*X[5, 7])/4 + ((1 + α0*(3 + α0))*X[5, 7]^2)/4 + X[4, 7]*(-1/2*((-1 + α0)*(2 + α0)) + (-1 - α0/2)*X[5, 7]) + X[3, 6]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]*((α0*(-2 + α0 + α0^2))/4 + ((2 + α0)*(-1 + 2*α0)*X[5, 7])/4 + ((2 + α0)*X[5, 7]^2)/4) + X[3, 5]*(((-1 + α0)*α0^2)/4 + X[4, 7]*((1 - α0)/2 - X[5, 7]/2) + ((-2 + α0 + 2*α0^2)*X[5, 7])/4 + ((2 + α0)*X[5, 7]^2)/4 + X[4, 6]*(((-1 + α0)*α0)/4 + ((-1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4))) + X[2, 4]*((-2 + α0*(-1 + 4*α0 - 3*α0^3 + 2*α0^4))/4 + X[2, 7]*(1 - α0 - X[5, 7]) + ((1 + α0*(7 - 7*α0 + 4*α0^3))*X[5, 7])/4 + ((1 + α0*(-3 + α0*(3 + 2*α0)))*X[5, 7]^2)/4 + X[3, 7]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[5, 7]) + X[4, 7]*(-1 + (α0*(3 + α0 - 2*α0^2))/2 + (1 - (α0*(1 + 2*α0))/2)*X[5, 7]) + X[2, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[3, 6]*(-1/4*((-1 + α0)*α0*(-1 + 2*α0)) + (-1/4 + α0 - α0^2)*X[5, 7] + ((1 - 2*α0)*X[5, 7]^2)/4) + X[4, 6]*(((-1 + α0)*α0*(-2 + α0 + 2*α0^2))/4 + (1/2 - (5*α0)/4 + α0^3)*X[5, 7] + ((-2 + α0 + 2*α0^2)*X[5, 7]^2)/4) + X[2, 5]*(-1/2*((-1 + α0)*α0^2) + (1 - (α0*(1 + 2*α0))/2)*X[5, 7] + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(-1 + α0 + X[5, 7]) + X[4, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 5]*(((-1 + α0)*α0^2*(-1 + 2*α0))/4 + (1/2 - (5*α0)/4 + α0^3)*X[5, 7] + ((2 + α0)*(-1 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*((-1 + (3 - 2*α0)*α0)/2 + (1/2 - α0)*X[5, 7]) + X[4, 6]*(((-1 + α0)*α0*(-1 + 2*α0))/4 + (1/4 + (-1 + α0)*α0)*X[5, 7] + ((-1 + 2*α0)*X[5, 7]^2)/4)))}, {-1/4*((-2 + α0)*(-1 + α0)^2*(2 + α0 + α0^2)) + ((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))*X[4, 6])/4 - ((-1 + α0)^2*(2 + α0)*X[4, 6]^2)/4 + X[2, 6]*(-(-1 + α0)^2 + (1 - α0)*X[4, 6]) + X[3, 6]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[4, 6])/2) + X[2, 5]*(((-1 + α0)^2*α0)/2 + (1/2 - (3*α0)/2 + α0^2)*X[4, 6] + ((-1 + α0)*X[4, 6]^2)/2) + X[3, 5]*(-1/4*((-1 + α0)^2*α0^2) - ((-1 + α0)*α0*(-1 + 2*α0)*X[4, 6])/4 - ((-1 + α0)*α0*X[4, 6]^2)/4) + X[2, 4]^2*(-1/4*((-1 + α0)^2*(2 + α0)) + X[3, 6]*((-1 + α0)/2 + X[4, 6]/2) - ((-1 + α0)*(5 + 2*α0)*X[4, 6])/4 + ((-3 - α0)*X[4, 6]^2)/4 + X[3, 5]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[4, 6])/4 - X[4, 6]^2/4)) + X[2, 4]*((-2 + α0*(-1 + α0*(2 + (3 - 2*α0)*α0)))/4 + X[2, 6]*(1 - α0 - X[4, 6]) + ((-3 + 11*α0 - 4*α0^3)*X[4, 6])/4 - ((-1 + α0)*(5 + 2*α0)*X[4, 6]^2)/4 + X[3, 6]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[4, 6]) + X[2, 5]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[4, 6] + X[4, 6]^2/2) + X[3, 5]*(-1/4*((-1 + α0)*α0*(-1 + 2*α0)) + (-1/4 + α0 - α0^2)*X[4, 6] + ((1 - 2*α0)*X[4, 6]^2)/4)), ((-1 + α0)*(-4 + α0*(4 + α0*(-3 + α0 - α0^2 + α0^3))))/4 + X[2, 7]*(-(-1 + α0)^2 + (1 - α0)*X[4, 6]) + X[3, 7]*(((-1 + α0)^2*α0)/2 + ((-1 + α0)*α0*X[4, 6])/2) - ((-1 + α0)*α0*(-2 + α0^2)*X[4, 7])/2 + ((-1 + α0)*α0*(-2 - α0 + α0^3)*X[5, 7])/4 + X[4, 6]^2*(((-1 + α0)^2*(1 + α0)*(2 + α0))/4 + ((2 - 3*α0 + α0^3)*X[5, 7])/4) + X[4, 6]*(((-1 + α0)^2*(-2 + α0*(1 + α0)*(1 + 2*α0)))/4 - ((-1 + α0)^2*(2 + α0)*X[4, 7])/2 + ((-1 + α0)*(1 + α0)*(-2 + α0*(-1 + 2*α0))*X[5, 7])/4) + X[2, 6]*((-1 + α0)*α0^2 + (1 - α0)*X[4, 7] + (-1 + α0)*α0*X[5, 7] + X[4, 6]*(-1 + α0^2 + (-1 + α0)*X[5, 7])) + X[3, 6]*(-1/2*((-1 + α0)*α0^3) + ((-1 + α0)*α0*X[4, 7])/2 - ((-1 + α0)*α0^2*X[5, 7])/2 + X[4, 6]*((α0 - α0^3)/2 - ((-1 + α0)*α0*X[5, 7])/2)) + X[3, 5]*(((-1 + α0)*α0^2*(1 + α0^2))/4 - ((-1 + α0)*α0^2*X[4, 7])/2 + (α0^2*(-1 + α0^2)*X[5, 7])/4 + X[4, 6]^2*((α0*(-1 + α0^2))/4 + ((-1 + α0)*α0*X[5, 7])/4) + X[4, 6]*(((-1 + α0)*α0*(1 + α0 + 2*α0^2))/4 - ((-1 + α0)*α0*X[4, 7])/2 + ((-1 + α0)*α0*(1 + 2*α0)*X[5, 7])/4)) + X[2, 5]*(-1/2*((-1 + α0)*α0*(1 + α0^2)) + (-1 + α0)*α0*X[4, 7] + ((α0 - α0^3)*X[5, 7])/2 + X[4, 6]^2*((1 - α0^2)/2 + ((1 - α0)*X[5, 7])/2) + X[4, 6]*((1 + α0^2 - 2*α0^3)/2 + (-1 + α0)*X[4, 7] + ((1 + α0 - 2*α0^2)*X[5, 7])/2)) + X[2, 4]^2*((-2 + α0*(3 + α0*(-1 + α0 + α0^2)))/4 + X[3, 7]*((-1 + α0)/2 + X[4, 6]/2) + (1 - (α0*(2 + α0))/2)*X[4, 7] + (α0*(-1 + α0*(2 + α0))*X[5, 7])/4 + X[3, 6]*(-1/2*α0^2 + X[4, 7]/2 + X[4, 6]*((-1 - α0)/2 - X[5, 7]/2) - (α0*X[5, 7])/2) + X[4, 6]^2*(((1 + α0)*(3 + α0))/4 + ((3 + α0)*X[5, 7])/4) + X[4, 6]*((1 + α0^2*(5 + 2*α0))/4 + ((-3 - α0)*X[4, 7])/2 + ((-1 + α0*(5 + 2*α0))*X[5, 7])/4) + X[3, 5]*((α0 + α0^3)/4 - (α0*X[4, 7])/2 + X[4, 6]^2*((1 + α0)/4 + X[5, 7]/4) + (α0*(1 + α0)*X[5, 7])/4 + X[4, 6]*((1 + α0 + 2*α0^2)/4 - X[4, 7]/2 + ((1 + 2*α0)*X[5, 7])/4))) + X[2, 4]*((-2 + (-1 + α0)*α0*(1 + α0)*(1 + α0*(-1 + 2*α0)))/4 + X[2, 7]*(1 - α0 - X[4, 6]) + X[3, 7]*(1/2 - (3*α0)/2 + α0^2 + (-1/2 + α0)*X[4, 6]) + (-1 - (α0*(-6 + α0 + 2*α0^2))/2)*X[4, 7] + (α0*(-1 + α0*(-4 + α0 + 2*α0^2))*X[5, 7])/4 + X[4, 6]^2*(((-1 + α0)*(1 + α0)*(5 + 2*α0))/4 + ((-1 + α0)*(5 + 2*α0)*X[5, 7])/4) + X[4, 6]*(((-1 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0)))/4 - ((-1 + α0)*(5 + 2*α0)*X[4, 7])/2 + (-1/4 - (9*α0)/4 + α0^2 + α0^3)*X[5, 7]) + X[2, 6]*(α0^2 - X[4, 7] + α0*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7])) + X[2, 5]*(-1/2*(α0*(1 + α0^2)) + α0*X[4, 7] + X[4, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - (α0*(1 + α0)*X[5, 7])/2 + X[4, 6]*((-1 - α0*(1 + 2*α0))/2 + X[4, 7] + (-1/2 - α0)*X[5, 7])) + X[3, 6]*(((1 - 2*α0)*α0^2)/2 + (-1/2 + α0)*X[4, 7] + ((1 - 2*α0)*α0*X[5, 7])/2 + X[4, 6]*(-1/2*((1 + α0)*(-1 + 2*α0)) + (1/2 - α0)*X[5, 7])) + X[3, 5]*((α0*(-1 + 2*α0)*(1 + α0^2))/4 + ((1 - 2*α0)*α0*X[4, 7])/2 + (α0*(-1 + α0 + 2*α0^2)*X[5, 7])/4 + X[4, 6]^2*((-1 + α0 + 2*α0^2)/4 + ((-1 + 2*α0)*X[5, 7])/4) + X[4, 6]*((-1 + α0 + 4*α0^3)/4 + (1/2 - α0)*X[4, 7] + (-1/4 + α0^2)*X[5, 7]))), -1/8*((-1 + α0)*(2 + (-1 + α0)*α0)*(4 + α0*(-2 + α0 + α0^3))) - ((-1 + α0)^2*(2 + α0)*X[4, 7]^2)/4 - ((-1 + α0)*α0*(6 - α0 + α0^3 + 2*α0^4)*X[5, 7])/8 - ((-1 + α0)^2*α0*(1 + α0)*(2 + α0)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + α0)*(2 + α0*(3 - 3*α0 + 2*α0^3)))/4 + (α0*(2 - 3*α0 + α0^3)*X[5, 7])/2) + X[4, 6]^2*(-1/8*((-1 + α0)^2*α0*(1 + α0)*(2 + α0)) - ((-1 + α0)^2*(2 + α0)*(1 + 2*α0)*X[5, 7])/8 - ((-1 + α0)^2*(2 + α0)*X[5, 7]^2)/8) + X[2, 7]*((-1 + α0)*(1 + (-1 + α0)*α0) + (1 - α0)*X[4, 7] + (-1 + α0)*α0*X[5, 7] + X[4, 6]*((-1 + α0)*α0 + (-1 + α0)*X[5, 7])) + X[3, 7]*(-1/2*((-1 + α0)*α0*(1 + (-1 + α0)*α0)) + ((-1 + α0)*α0*X[4, 7])/2 - ((-1 + α0)*α0^2*X[5, 7])/2 + X[4, 6]*(-1/2*((-1 + α0)*α0^2) - ((-1 + α0)*α0*X[5, 7])/2)) + X[4, 6]*(-1/8*((-1 + α0)*α0*(6 - α0 + α0^3 + 2*α0^4)) + ((6 - 9*α0 + 7*α0^3 - 4*α0^5)*X[5, 7])/8 - ((-1 + α0)^2*(2 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((α0*(2 - 3*α0 + α0^3))/2 + ((2 - 3*α0 + α0^3)*X[5, 7])/2)) + X[2, 6]*(-1/2*((-1 + α0)*α0*(1 + α0^2)) + ((1 + α0^2 - 2*α0^3)*X[5, 7])/2 + ((1 - α0^2)*X[5, 7]^2)/2 + X[4, 7]*((-1 + α0)*α0 + (-1 + α0)*X[5, 7]) + X[4, 6]*((α0 - α0^3)/2 + ((1 + α0 - 2*α0^2)*X[5, 7])/2 + ((1 - α0)*X[5, 7]^2)/2)) + X[3, 6]*(((-1 + α0)*α0^2*(1 + α0^2))/4 + ((-1 + α0)*α0*(1 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(-1 + α0^2)*X[5, 7]^2)/4 + X[4, 7]*(-1/2*((-1 + α0)*α0^2) - ((-1 + α0)*α0*X[5, 7])/2) + X[4, 6]*((α0^2*(-1 + α0^2))/4 + ((-1 + α0)*α0*(1 + 2*α0)*X[5, 7])/4 + ((-1 + α0)*α0*X[5, 7]^2)/4)) + X[2, 5]*(((-1 + α0)*α0^2*(3 + α0^2))/4 + ((-1 + α0)*X[4, 7]^2)/2 + ((-2 - α0 + α0^3 + 2*α0^4)*X[5, 7])/4 + ((-1 + α0)*(1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2*((-1 + α0)*(1 + 2*α0^2)) + (1 - α0^2)*X[5, 7]) + X[4, 6]^2*((α0*(-1 + α0^2))/4 + ((-1 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((-1 + α0)*X[5, 7]^2)/4) + X[4, 6]*(((-1 + α0)*α0*(3 + α0 + 2*α0^2))/4 + (-3/4 - α0/4 + α0^3)*X[5, 7] + ((-3 + α0 + 2*α0^2)*X[5, 7]^2)/4 + X[4, 7]*(-((-1 + α0)*α0) + (1 - α0)*X[5, 7]))) + X[3, 5]*(-1/8*((-1 + α0)*α0^3*(3 + α0^2)) - ((-1 + α0)*α0*X[4, 7]^2)/4 + (α0*(2 + α0 - α0^3 - 2*α0^4)*X[5, 7])/8 - ((-1 + α0)*α0*(1 + α0)*(2 + α0)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + α0)*α0*(1 + 2*α0^2))/4 + (α0*(-1 + α0^2)*X[5, 7])/2) + X[4, 6]^2*((α0^2 - α0^4)/8 + ((α0 + α0^2 - 2*α0^3)*X[5, 7])/8 - ((-1 + α0)*α0*X[5, 7]^2)/8) + X[4, 6]*(-1/8*((-1 + α0)*α0^2*(3 + α0 + 2*α0^2)) + (α0*(3 + α0 - 4*α0^3)*X[5, 7])/8 - (α0*(-3 + α0 + 2*α0^2)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + α0)*α0^2)/2 + ((-1 + α0)*α0*X[5, 7])/2))) + X[2, 4]^2*((-4 - α0*(-6 + α0*(7 + α0 + α0^2 + α0^3)))/8 + ((-3 - α0)*X[4, 7]^2)/4 - (α0*(7 + α0*(2 + α0)*(1 + 2*α0))*X[5, 7])/8 - (α0*(1 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[3, 7]*((-1 + α0 - α0^2)/2 + X[4, 7]/2 + X[4, 6]*(-1/2*α0 - X[5, 7]/2) - (α0*X[5, 7])/2) + X[4, 7]*((5 + α0*(-3 + 2*α0*(2 + α0)))/4 + (α0*(3 + α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(1 + α0)*(3 + α0)) - ((3 + α0)*(1 + 2*α0)*X[5, 7])/8 + ((-3 - α0)*X[5, 7]^2)/8) + X[4, 6]*(-1/8*(α0*(7 + α0*(2 + α0)*(1 + 2*α0))) + ((-7 - α0*(1 + 2*α0)*(5 + 2*α0))*X[5, 7])/8 - ((3 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((α0*(3 + α0))/2 + ((3 + α0)*X[5, 7])/2)) + X[3, 6]*((α0 + α0^3)/4 + X[4, 7]*(-1/2*α0 - X[5, 7]/2) + ((1 + α0 + 2*α0^2)*X[5, 7])/4 + ((1 + α0)*X[5, 7]^2)/4 + X[4, 6]*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4)) + X[3, 5]*(-1/8*(α0^2*(3 + α0^2)) - X[4, 7]^2/4 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/8 - ((1 + α0)*(2 + α0)*X[5, 7]^2)/8 + X[4, 7]*((1 + 2*α0^2)/4 + ((1 + α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/8 - X[5, 7]^2/8) + X[4, 6]*(-1/8*(α0*(3 + α0 + 2*α0^2)) + X[4, 7]*(α0/2 + X[5, 7]/2) + ((-3 - 4*α0*(1 + α0))*X[5, 7])/8 + ((-3 - 2*α0)*X[5, 7]^2)/8))) + X[2, 4]*((-4 + α0*(-2 + α0*(5 + α0*(-3 + α0*(-3 + α0 - 2*α0^2)))))/8 - ((-1 + α0)*(5 + 2*α0)*X[4, 7]^2)/4 + ((α0 - 4*α0^2 + 3*α0^3 - 4*α0^4 - 4*α0^5)*X[5, 7])/8 - ((-1 + α0)*α0*(1 + α0)*(5 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((-3 + α0*(11 + 2*α0*(-5 + α0 + 2*α0^2)))/4 + ((-1 + α0)*α0*(5 + 2*α0)*X[5, 7])/2) + X[4, 6]^2*(-1/8*((-1 + α0)*α0*(1 + α0)*(5 + 2*α0)) - ((-1 + α0)*(1 + 2*α0)*(5 + 2*α0)*X[5, 7])/8 - ((-1 + α0)*(5 + 2*α0)*X[5, 7]^2)/8) + X[2, 7]*(1 + (-1 + α0)*α0 - X[4, 7] + α0*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[3, 7]*((1 + α0*(-3 + (3 - 2*α0)*α0))/2 + (-1/2 + α0)*X[4, 7] + ((1 - 2*α0)*α0*X[5, 7])/2 + X[4, 6]*(((1 - 2*α0)*α0)/2 + (1/2 - α0)*X[5, 7])) + X[4, 6]*((α0 - 4*α0^2 + 3*α0^3 - 4*α0^4 - 4*α0^5)/8 + ((1 + α0 + 10*α0^2 - 12*α0^3 - 8*α0^4)*X[5, 7])/8 - ((-1 + α0)*(1 + 2*α0)*(5 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + α0)*α0*(5 + 2*α0))/2 + ((-1 + α0)*(5 + 2*α0)*X[5, 7])/2)) + X[2, 6]*(-1/2*(α0*(1 + α0^2)) + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2 + ((-1 - α0)*X[5, 7]^2)/2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 6]*((α0*(-1 + 2*α0)*(1 + α0^2))/4 + ((-1 + α0 + 4*α0^3)*X[5, 7])/4 + ((-1 + α0 + 2*α0^2)*X[5, 7]^2)/4 + X[4, 7]*(((1 - 2*α0)*α0)/2 + (1/2 - α0)*X[5, 7]) + X[4, 6]*((α0*(-1 + α0 + 2*α0^2))/4 + (-1/4 + α0^2)*X[5, 7] + ((-1 + 2*α0)*X[5, 7]^2)/4)) + X[2, 5]*((α0^2*(3 + α0^2))/4 + X[4, 7]^2/2 + ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + ((1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2 - α0^2 + (-1 - α0)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]*((α0*(3 + α0 + 2*α0^2))/4 + X[4, 7]*(-α0 - X[5, 7]) + (3/4 + α0 + α0^2)*X[5, 7] + ((3 + 2*α0)*X[5, 7]^2)/4)) + X[3, 5]*(-1/8*(α0^2*(-1 + 2*α0)*(3 + α0^2)) + ((1 - 2*α0)*X[4, 7]^2)/4 - ((1 + α0)*(-1 + 2*α0)*(2 + α0 + 2*α0^2)*X[5, 7])/8 - ((1 + α0)*(2 + α0)*(-1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + 2*α0)*(1 + 2*α0^2))/4 + ((-1 + α0 + 2*α0^2)*X[5, 7])/2) + X[4, 6]^2*(-1/8*(α0*(-1 + α0 + 2*α0^2)) + ((1 - 4*α0^2)*X[5, 7])/8 + ((1 - 2*α0)*X[5, 7]^2)/8) + X[4, 6]*(-1/8*(α0*(-3 + 5*α0 + 4*α0^3)) + ((3 - 2*α0*(1 + 2*α0 + 4*α0^2))*X[5, 7])/8 + ((3 - 4*α0*(1 + α0))*X[5, 7]^2)/8 + X[4, 7]*(-1/2*α0 + α0^2 + (-1/2 + α0)*X[5, 7]))))}}, {{1 + ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4 + X[2, 5]^2/2 + (α0*(5 + α0*(-1 + 2*α0))*X[3, 5])/4 + (α0*(1 + α0)*X[3, 5]^2)/4 + X[2, 5]*(-3/2 + α0 - α0^2 - α0*X[3, 5]) + X[2, 4]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[3, 5])/4 + X[3, 5]^2/4) + X[2, 4]*((α0*(5 + α0*(-1 + 2*α0)))/4 + X[2, 5]*(-α0 - X[3, 5]) + (5/4 + α0^2)*X[3, 5] + ((1 + 2*α0)*X[3, 5]^2)/4), -1/4*((-1 + α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0))) + X[2, 5]^2*((1 - α0)/2 - X[5, 7]/2) + (-1 - ((-1 + α0)*α0*(6 + (-1 + α0)*α0))/4)*X[5, 7] + X[3, 5]^2*((α0 - α0^3)/4 - (α0*(1 + α0)*X[5, 7])/4) + X[3, 5]*((α0*(5 + α0*(-6 + (3 - 2*α0)*α0)))/4 + (α0*(-5 + α0 - 2*α0^2)*X[5, 7])/4) + X[2, 4]^2*((α0 - α0^3)/4 + X[3, 5]^2*((1 - α0)/4 - X[5, 7]/4) - (α0*(1 + α0)*X[5, 7])/4 + X[3, 5]*((1 + α0 - 2*α0^2)/4 + ((-1 - 2*α0)*X[5, 7])/4)) + X[2, 5]*(((-1 + α0)*(3 + 2*(-1 + α0)*α0))/2 + (3/2 + (-1 + α0)*α0)*X[5, 7] + X[3, 5]*((-1 + α0)*α0 + α0*X[5, 7])) + X[2, 4]*((α0*(5 + α0*(-6 + (3 - 2*α0)*α0)))/4 + (α0*(-5 + α0 - 2*α0^2)*X[5, 7])/4 + X[3, 5]^2*((1 + α0 - 2*α0^2)/4 + ((-1 - 2*α0)*X[5, 7])/4) + X[3, 5]*(-1/4*((-1 + α0)*(5 + 4*α0^2)) + (-5/4 - α0^2)*X[5, 7]) + X[2, 5]*((-1 + α0)*α0 + α0*X[5, 7] + X[3, 5]*(-1 + α0 + X[5, 7]))), ((-2 + α0)*(-1 + α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0)))/8 + ((-3 + 2*α0)*(4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0))*X[5, 7])/8 + ((4 + (-1 + α0)*α0*(6 + (-1 + α0)*α0))*X[5, 7]^2)/8 + X[2, 5]^2*(((-2 + α0)*(-1 + α0))/4 + ((-3 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[3, 5]^2*(((-2 + α0)*(-1 + α0)*α0*(1 + α0))/8 + (α0*(1 + α0)*(-3 + 2*α0)*X[5, 7])/8 + (α0*(1 + α0)*X[5, 7]^2)/8) + X[3, 5]*(((-2 + α0)*(-1 + α0)*α0*(5 + α0*(-1 + 2*α0)))/8 + (α0*(-3 + 2*α0)*(5 + α0*(-1 + 2*α0))*X[5, 7])/8 + (α0*(5 + α0*(-1 + 2*α0))*X[5, 7]^2)/8) + X[2, 5]*(-1/4*((-2 + α0)*(-1 + α0)*(3 + 2*(-1 + α0)*α0)) + (9/4 - (α0*(6 + α0*(-5 + 2*α0)))/2)*X[5, 7] + ((-3 - 2*(-1 + α0)*α0)*X[5, 7]^2)/4 + X[3, 5]*(-1/2*((-2 + α0)*(-1 + α0)*α0) + ((3 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2)) + X[2, 4]^2*(((-2 + α0)*(-1 + α0)*α0*(1 + α0))/8 + (α0*(1 + α0)*(-3 + 2*α0)*X[5, 7])/8 + (α0*(1 + α0)*X[5, 7]^2)/8 + X[3, 5]^2*(((-2 + α0)*(-1 + α0))/8 + ((-3 + 2*α0)*X[5, 7])/8 + X[5, 7]^2/8) + X[3, 5]*(((-2 + α0)*(-1 + α0)*(1 + 2*α0))/8 + ((-3 + 2*α0)*(1 + 2*α0)*X[5, 7])/8 + ((1 + 2*α0)*X[5, 7]^2)/8)) + X[2, 4]*(((-2 + α0)*(-1 + α0)*α0*(5 + α0*(-1 + 2*α0)))/8 + (α0*(-3 + 2*α0)*(5 + α0*(-1 + 2*α0))*X[5, 7])/8 + (α0*(5 + α0*(-1 + 2*α0))*X[5, 7]^2)/8 + X[3, 5]^2*(((-2 + α0)*(-1 + α0)*(1 + 2*α0))/8 + ((-3 + 2*α0)*(1 + 2*α0)*X[5, 7])/8 + ((1 + 2*α0)*X[5, 7]^2)/8) + X[3, 5]*(((-2 + α0)*(-1 + α0)*(5 + 4*α0^2))/8 + ((-3 + 2*α0)*(5 + 4*α0^2)*X[5, 7])/8 + ((5 + 4*α0^2)*X[5, 7]^2)/8) + X[2, 5]*(-1/2*((-2 + α0)*(-1 + α0)*α0) + ((3 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2 + X[3, 5]*(-1/2*((-2 + α0)*(-1 + α0)) + (3/2 - α0)*X[5, 7] - X[5, 7]^2/2)))}, {-1/4*((-1 + α0)*(4 + α0*(-2 + 5*α0 + α0^3))) + X[2, 6]*(-1 + α0 - α0^2 - α0*X[3, 5]) + ((α0 + α0^3)*X[3, 6])/2 + X[2, 5]^2*((-1 - α0)/2 - X[4, 6]/2) - (α0^2*(3 + α0^2)*X[4, 6])/4 + X[3, 5]^2*(-1/4*(α0*(1 + α0)^2) - (α0*(1 + α0)*X[4, 6])/4) + X[3, 5]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + (α0*(1 + α0)*X[3, 6])/2 - (α0*(3 + α0 + 2*α0^2)*X[4, 6])/4) + X[2, 4]^2*(-1/4*(α0*(1 + α0)^2) + ((1 + α0)*X[3, 6])/2 + X[3, 5]^2*((-1 - α0)/4 - X[4, 6]/4) - ((1 + α0)*(2 + α0)*X[4, 6])/4 + X[3, 5]*(-1/4*((1 + α0)*(1 + 2*α0)) + X[3, 6]/2 + ((-3 - 2*α0)*X[4, 6])/4)) + X[2, 5]*((-1 + α0 + 2*α0^3)/2 + X[2, 6] - α0*X[3, 6] + (1/2 + α0^2)*X[4, 6] + X[3, 5]*(α0*(1 + α0) + α0*X[4, 6])) + X[2, 4]*(-1/4*(α0*(-3 + α0*(4 + α0 + 2*α0^2))) + X[2, 6]*(-α0 - X[3, 5]) + ((1 + α0 + 2*α0^2)*X[3, 6])/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[4, 6])/4 + X[3, 5]^2*(-1/4*((1 + α0)*(1 + 2*α0)) + ((-1 - 2*α0)*X[4, 6])/4) + X[3, 5]*((3 - α0*(5 + 4*α0*(1 + α0)))/4 + (1/2 + α0)*X[3, 6] + (-3/4 - α0*(1 + α0))*X[4, 6]) + X[2, 5]*(α0*(1 + α0) - X[3, 6] + (1 + α0)*X[4, 6] + X[3, 5]*(1 + α0 + X[4, 6]))), 1 + ((-1 + α0)*α0*(2 + (-1 + α0)*α0)*(3 + α0 + α0^2))/4 + X[2, 7]*(-1 + α0 - α0^2 - α0*X[3, 5]) + ((α0 + α0^3)*X[3, 7])/2 - (α0^2*(3 + α0^2)*X[4, 7])/4 + (α0^3*(3 + α0^2)*X[5, 7])/4 + X[2, 5]^2*((-1 + α0 + α0^2)/2 - X[4, 7]/2 + X[4, 6]*(α0/2 + X[5, 7]/2) + ((2 + α0)*X[5, 7])/2) + X[3, 6]*(-1/2*(α0^2*(1 + α0^2)) - (α0*(1 + α0^2)*X[5, 7])/2) + X[4, 6]*((α0^3*(3 + α0^2))/4 + (α0^2*(3 + α0^2)*X[5, 7])/4) + X[2, 6]*(α0*(1 + (-1 + α0)*α0) + (1 + (-1 + α0)*α0)*X[5, 7] + X[3, 5]*(α0^2 + α0*X[5, 7])) + X[3, 5]^2*((α0*(1 + α0)*(-1 + α0 + α0^2))/4 - (α0*(1 + α0)*X[4, 7])/4 + (α0*(1 + α0)*(2 + α0)*X[5, 7])/4 + X[4, 6]*((α0^2*(1 + α0))/4 + (α0*(1 + α0)*X[5, 7])/4)) + X[3, 5]*((α0*(3 + α0*(-2 + α0*(2 + α0 + 2*α0^2))))/4 + (α0*(1 + α0)*X[3, 7])/2 - (α0*(3 + α0 + 2*α0^2)*X[4, 7])/4 + (α0*(1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[5, 7])/2) + X[4, 6]*((α0^2*(3 + α0 + 2*α0^2))/4 + (α0*(3 + α0 + 2*α0^2)*X[5, 7])/4)) + X[2, 5]*((-1 + α0*(-1 + α0 - 2*α0^3))/2 + X[2, 7] - α0*X[3, 7] + (1/2 + α0^2)*X[4, 7] + X[2, 6]*(-α0 - X[5, 7]) + ((-2 + α0 - 2*α0^2 - 2*α0^3)*X[5, 7])/2 + X[3, 6]*(α0^2 + α0*X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + 2*α0^2)) + (-1/2 - α0^2)*X[5, 7]) + X[3, 5]*(-(α0*(-1 + α0 + α0^2)) + α0*X[4, 7] - α0*(2 + α0)*X[5, 7] + X[4, 6]*(-α0^2 - α0*X[5, 7]))) + X[2, 4]^2*((α0*(1 + α0)*(-1 + α0 + α0^2))/4 + ((1 + α0)*X[3, 7])/2 - ((1 + α0)*(2 + α0)*X[4, 7])/4 + (α0*(1 + α0)*(2 + α0)*X[5, 7])/4 + X[3, 6]*(-1/2*(α0*(1 + α0)) + ((-1 - α0)*X[5, 7])/2) + X[3, 5]^2*((-1 + α0 + α0^2)/4 - X[4, 7]/4 + X[4, 6]*(α0/4 + X[5, 7]/4) + ((2 + α0)*X[5, 7])/4) + X[4, 6]*((α0*(1 + α0)*(2 + α0))/4 + ((1 + α0)*(2 + α0)*X[5, 7])/4) + X[3, 5]*(((1 + 2*α0)*(-1 + α0 + α0^2))/4 + X[3, 7]/2 + ((-3 - 2*α0)*X[4, 7])/4 + X[3, 6]*(-1/2*α0 - X[5, 7]/2) + ((2 + α0)*(1 + 2*α0)*X[5, 7])/4 + X[4, 6]*((α0*(3 + 2*α0))/4 + ((3 + 2*α0)*X[5, 7])/4))) + X[2, 4]*((α0*(3 + α0*(-2 + α0*(2 + α0 + 2*α0^2))))/4 + X[2, 7]*(-α0 - X[3, 5]) + ((1 + α0 + 2*α0^2)*X[3, 7])/2 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[4, 7])/4 + (α0*(1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4 + X[4, 6]*((α0*(1 + α0)*(2 + α0 + 2*α0^2))/4 + ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4) + X[3, 6]*(-1/2*(α0*(1 + α0 + 2*α0^2)) + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2) + X[2, 6]*(α0^2 + α0*X[5, 7] + X[3, 5]*(α0 + X[5, 7])) + X[2, 5]*(-(α0*(-1 + α0 + α0^2)) - X[3, 7] + (1 + α0)*X[4, 7] - α0*(2 + α0)*X[5, 7] + X[3, 6]*(α0 + X[5, 7]) + X[3, 5]*(1 - α0*(1 + α0) + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-2 - α0)*X[5, 7]) + X[4, 6]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7])) + X[3, 5]^2*(((1 + 2*α0)*(-1 + α0 + α0^2))/4 + ((-1 - 2*α0)*X[4, 7])/4 + ((2 + α0)*(1 + 2*α0)*X[5, 7])/4 + X[4, 6]*((α0*(1 + 2*α0))/4 + ((1 + 2*α0)*X[5, 7])/4)) + X[3, 5]*((3 + α0*(-3 + α0*(1 + 2*α0)^2))/4 + (1/2 + α0)*X[3, 7] + (-3/4 - α0*(1 + α0))*X[4, 7] + (1/2 + (5*α0)/4 + 2*α0^2 + α0^3)*X[5, 7] + X[3, 6]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[5, 7]) + X[4, 6]*((3*α0)/4 + α0^2 + α0^3 + (3/4 + α0 + α0^2)*X[5, 7]))), -1/8*((-1 + α0)*(2 + (-1 + α0)*α0)*(4 + α0*(-2 + α0 + α0^3))) + ((-4 + α0*(-2 + α0*(5 + α0*(-3 + α0*(-3 + α0 - 2*α0^2)))))*X[5, 7])/8 + ((-4 - α0*(-6 + α0*(7 + α0 + α0^2 + α0^3)))*X[5, 7]^2)/8 + X[3, 7]*(-1/2*((-1 + α0)*α0*(1 + α0^2)) - (α0*(1 + α0^2)*X[5, 7])/2) + X[4, 7]*(((-1 + α0)*α0^2*(3 + α0^2))/4 + (α0^2*(3 + α0^2)*X[5, 7])/4) + X[4, 6]*(-1/8*((-1 + α0)*α0^3*(3 + α0^2)) - (α0^2*(-1 + 2*α0)*(3 + α0^2)*X[5, 7])/8 - (α0^2*(3 + α0^2)*X[5, 7]^2)/8) + X[3, 6]*(((-1 + α0)*α0^2*(1 + α0^2))/4 + (α0*(-1 + 2*α0)*(1 + α0^2)*X[5, 7])/4 + ((α0 + α0^3)*X[5, 7]^2)/4) + X[2, 7]*((-1 + α0)*(1 + (-1 + α0)*α0) + (1 + (-1 + α0)*α0)*X[5, 7] + X[3, 5]*((-1 + α0)*α0 + α0*X[5, 7])) + X[2, 5]^2*(-1/4*((-1 + α0)^2*(2 + α0)) + X[4, 7]*((-1 + α0)/2 + X[5, 7]/2) - ((-1 + α0)*(5 + 2*α0)*X[5, 7])/4 + ((-3 - α0)*X[5, 7]^2)/4 + X[4, 6]*(-1/4*((-1 + α0)*α0) + ((1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4)) + X[2, 6]*(-1/2*((-1 + α0)*α0*(1 + (-1 + α0)*α0)) + ((1 + α0*(-3 + (3 - 2*α0)*α0))*X[5, 7])/2 + ((-1 + α0 - α0^2)*X[5, 7]^2)/2 + X[3, 5]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2)) + X[3, 5]^2*(-1/8*((-1 + α0)^2*α0*(1 + α0)*(2 + α0)) - ((-1 + α0)*α0*(1 + α0)*(5 + 2*α0)*X[5, 7])/8 - (α0*(1 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[4, 7]*((α0*(-1 + α0^2))/4 + (α0*(1 + α0)*X[5, 7])/4) + X[4, 6]*((α0^2 - α0^4)/8 - (α0*(-1 + α0 + 2*α0^2)*X[5, 7])/8 - (α0*(1 + α0)*X[5, 7]^2)/8)) + X[3, 5]*(-1/8*((-1 + α0)*α0*(6 - α0 + α0^3 + 2*α0^4)) + ((α0 - 4*α0^2 + 3*α0^3 - 4*α0^4 - 4*α0^5)*X[5, 7])/8 - (α0*(7 + α0*(2 + α0)*(1 + 2*α0))*X[5, 7]^2)/8 + X[3, 7]*((α0 - α0^3)/2 - (α0*(1 + α0)*X[5, 7])/2) + X[4, 7]*(((-1 + α0)*α0*(3 + α0 + 2*α0^2))/4 + (α0*(3 + α0 + 2*α0^2)*X[5, 7])/4) + X[3, 6]*((α0^2*(-1 + α0^2))/4 + (α0*(-1 + α0 + 2*α0^2)*X[5, 7])/4 + (α0*(1 + α0)*X[5, 7]^2)/4) + X[4, 6]*(-1/8*((-1 + α0)*α0^2*(3 + α0 + 2*α0^2)) - (α0*(-3 + 5*α0 + 4*α0^3)*X[5, 7])/8 - (α0*(3 + α0 + 2*α0^2)*X[5, 7]^2)/8)) + X[2, 4]^2*(-1/8*((-1 + α0)^2*α0*(1 + α0)*(2 + α0)) - ((-1 + α0)*α0*(1 + α0)*(5 + 2*α0)*X[5, 7])/8 - (α0*(1 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[3, 7]*((1 - α0^2)/2 + ((-1 - α0)*X[5, 7])/2) + X[4, 7]*(((-1 + α0)*(1 + α0)*(2 + α0))/4 + ((1 + α0)*(2 + α0)*X[5, 7])/4) + X[3, 6]*((α0*(-1 + α0^2))/4 + ((-1 + α0 + 2*α0^2)*X[5, 7])/4 + ((1 + α0)*X[5, 7]^2)/4) + X[4, 6]*(-1/8*((-1 + α0)*α0*(1 + α0)*(2 + α0)) - ((1 + α0)*(2 + α0)*(-1 + 2*α0)*X[5, 7])/8 - ((1 + α0)*(2 + α0)*X[5, 7]^2)/8) + X[3, 5]^2*(-1/8*((-1 + α0)^2*(2 + α0)) + X[4, 7]*((-1 + α0)/4 + X[5, 7]/4) - ((-1 + α0)*(5 + 2*α0)*X[5, 7])/8 + ((-3 - α0)*X[5, 7]^2)/8 + X[4, 6]*(-1/8*((-1 + α0)*α0) + ((1 - 2*α0)*X[5, 7])/8 - X[5, 7]^2/8)) + X[3, 5]*(-1/8*((-1 + α0)^2*(2 + α0)*(1 + 2*α0)) + X[3, 7]*((1 - α0)/2 - X[5, 7]/2) - ((-1 + α0)*(1 + 2*α0)*(5 + 2*α0)*X[5, 7])/8 - ((3 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*((-3 + α0 + 2*α0^2)/4 + ((3 + 2*α0)*X[5, 7])/4) + X[3, 6]*(((-1 + α0)*α0)/4 + ((-1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[4, 6]*(-1/8*(α0*(-3 + α0 + 2*α0^2)) + ((3 - 4*α0*(1 + α0))*X[5, 7])/8 + ((-3 - 2*α0)*X[5, 7]^2)/8))) + X[2, 5]*(((-1 + α0)*(2 + α0*(3 - 3*α0 + 2*α0^3)))/4 + X[2, 7]*(1 - α0 - X[5, 7]) + ((-3 + α0*(11 + 2*α0*(-5 + α0 + 2*α0^2)))*X[5, 7])/4 + ((5 + α0*(-3 + 2*α0*(2 + α0)))*X[5, 7]^2)/4 + X[3, 7]*((-1 + α0)*α0 + α0*X[5, 7]) + X[4, 7]*(-1/2*((-1 + α0)*(1 + 2*α0^2)) + (-1/2 - α0^2)*X[5, 7]) + X[2, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2) + X[3, 6]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2) + X[4, 6]*(((-1 + α0)*α0*(1 + 2*α0^2))/4 + ((-1 + 2*α0)*(1 + 2*α0^2)*X[5, 7])/4 + ((1 + 2*α0^2)*X[5, 7]^2)/4) + X[3, 5]*((α0*(2 - 3*α0 + α0^3))/2 + ((-1 + α0)*α0*(5 + 2*α0)*X[5, 7])/2 + (α0*(3 + α0)*X[5, 7]^2)/2 + X[4, 7]*(-((-1 + α0)*α0) - α0*X[5, 7]) + X[4, 6]*(((-1 + α0)*α0^2)/2 + (-1/2*α0 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2))) + X[2, 4]*(-1/8*((-1 + α0)*α0*(6 - α0 + α0^3 + 2*α0^4)) + ((α0 - 4*α0^2 + 3*α0^3 - 4*α0^4 - 4*α0^5)*X[5, 7])/8 - (α0*(7 + α0*(2 + α0)*(1 + 2*α0))*X[5, 7]^2)/8 + X[4, 7]*((-2 - α0 + α0^3 + 2*α0^4)/4 + ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7])/4) + X[3, 7]*((1 + α0^2 - 2*α0^3)/2 + ((-1 - α0*(1 + 2*α0))*X[5, 7])/2) + X[3, 6]*(((-1 + α0)*α0*(1 + α0 + 2*α0^2))/4 + ((-1 + α0 + 4*α0^3)*X[5, 7])/4 + ((1 + α0 + 2*α0^2)*X[5, 7]^2)/4) + X[4, 6]*((α0*(2 + α0 - α0^3 - 2*α0^4))/8 - ((1 + α0)*(-1 + 2*α0)*(2 + α0 + 2*α0^2)*X[5, 7])/8 - ((1 + α0)*(2 + α0 + 2*α0^2)*X[5, 7]^2)/8) + X[2, 7]*((-1 + α0)*α0 + α0*X[5, 7] + X[3, 5]*(-1 + α0 + X[5, 7])) + X[2, 6]*(-1/2*((-1 + α0)*α0^2) + ((1 - 2*α0)*α0*X[5, 7])/2 - (α0*X[5, 7]^2)/2 + X[3, 5]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 5]^2*(-1/8*((-1 + α0)^2*(2 + α0)*(1 + 2*α0)) - ((-1 + α0)*(1 + 2*α0)*(5 + 2*α0)*X[5, 7])/8 - ((3 + α0)*(1 + 2*α0)*X[5, 7]^2)/8 + X[4, 7]*(((-1 + α0)*(1 + 2*α0))/4 + ((1 + 2*α0)*X[5, 7])/4) + X[4, 6]*((α0 + α0^2 - 2*α0^3)/8 + ((1 - 4*α0^2)*X[5, 7])/8 + ((-1 - 2*α0)*X[5, 7]^2)/8)) + X[3, 5]*((6 - 9*α0 + 7*α0^3 - 4*α0^5)/8 + ((1 + α0 + 10*α0^2 - 12*α0^3 - 8*α0^4)*X[5, 7])/8 + ((-7 - α0*(1 + 2*α0)*(5 + 2*α0))*X[5, 7]^2)/8 + X[3, 7]*((1 + α0 - 2*α0^2)/2 + (-1/2 - α0)*X[5, 7]) + X[4, 7]*(-3/4 - α0/4 + α0^3 + (3/4 + α0 + α0^2)*X[5, 7]) + X[3, 6]*(((-1 + α0)*α0*(1 + 2*α0))/4 + (-1/4 + α0^2)*X[5, 7] + ((1 + 2*α0)*X[5, 7]^2)/4) + X[4, 6]*((α0*(3 + α0 - 4*α0^3))/8 + ((3 - 2*α0*(1 + 2*α0 + 4*α0^2))*X[5, 7])/8 + ((-3 - 4*α0*(1 + α0))*X[5, 7]^2)/8)) + X[2, 5]*((α0*(2 - 3*α0 + α0^3))/2 + ((-1 + α0)*α0*(5 + 2*α0)*X[5, 7])/2 + (α0*(3 + α0)*X[5, 7]^2)/2 + X[3, 7]*(-1 + α0 + X[5, 7]) + X[4, 7]*(1 - α0^2 + (-1 - α0)*X[5, 7]) + X[3, 6]*(-1/2*((-1 + α0)*α0) + (1/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[4, 6]*((α0*(-1 + α0^2))/2 + ((-1 + α0 + 2*α0^2)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2) + X[3, 5]*((2 - 3*α0 + α0^3)/2 + X[4, 7]*(1 - α0 - X[5, 7]) + ((-1 + α0)*(5 + 2*α0)*X[5, 7])/2 + ((3 + α0)*X[5, 7]^2)/2 + X[4, 6]*(((-1 + α0)*α0)/2 + (-1/2 + α0)*X[5, 7] + X[5, 7]^2/2))))}, {((-1 + α0)*(-8 + α0*(4 + α0*(-10 + 5*α0 + α0^3))))/8 + X[2, 6]^2/2 + (α0*(1 + α0)*X[3, 6]^2)/4 + (α0^2*(-11 + α0*(4 + α0 + 2*α0^2))*X[4, 6])/8 + (α0^2*(1 + α0)^2*X[4, 6]^2)/8 + X[3, 6]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) - (α0^2*(1 + α0)*X[4, 6])/2) + X[2, 5]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[4, 6])/4 + X[4, 6]^2/4) + X[3, 5]^2*((α0^2*(1 + α0)^2)/8 + (α0*(1 + α0)*(1 + 2*α0)*X[4, 6])/8 + (α0*(1 + α0)*X[4, 6]^2)/8) + X[2, 6]*(-3/2 + α0 - α0^2 + α0^3 - α0*X[3, 6] + α0^2*X[4, 6] + X[3, 5]*(α0^2 + α0*X[4, 6])) + X[3, 5]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + (α0*(-11 + α0*(5 + 4*α0*(1 + α0)))*X[4, 6])/8 + (α0*(1 + α0)*(1 + 2*α0)*X[4, 6]^2)/8 + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[4, 6])/2)) + X[2, 5]*(-1/4*(α0*(-5 + α0 + 2*α0^3)) + X[2, 6]*(-α0 - X[4, 6]) + ((5 - 2*α0^2*(1 + 2*α0))*X[4, 6])/4 + ((1 - 2*α0*(1 + α0))*X[4, 6]^2)/4 + X[3, 6]*(α0^2 + α0*X[4, 6]) + X[3, 5]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[4, 6])/2 - (α0*X[4, 6]^2)/2)) + X[2, 4]^2*((α0^2*(1 + α0)^2)/8 + X[3, 6]^2/4 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 6])/8 + ((2 + α0)*(3 + α0)*X[4, 6]^2)/8 + X[3, 6]*((1 - 2*α0*(1 + α0))/4 + (-1 - α0/2)*X[4, 6]) + X[3, 5]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[4, 6])/8 + X[4, 6]^2/8) + X[3, 5]*((α0*(1 + α0)*(1 + 2*α0))/8 + X[3, 6]*(-1/2*α0 - X[4, 6]/2) + (1/8 + α0 + α0^2/2)*X[4, 6] + ((5 + 2*α0)*X[4, 6]^2)/8)) + X[2, 4]*((α0^2*(-11 + α0*(4 + α0 + 2*α0^2)))/8 + ((1 + 2*α0)*X[3, 6]^2)/4 + ((-10 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[4, 6])/8 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 6]^2)/8 + X[3, 6]*((5 - 2*α0^2*(1 + 2*α0))/4 - (α0*(3 + 2*α0)*X[4, 6])/2) + X[3, 5]^2*((α0*(1 + α0)*(1 + 2*α0))/8 + ((1 + 2*α0)^2*X[4, 6])/8 + ((1 + 2*α0)*X[4, 6]^2)/8) + X[2, 6]*(α0^2 - X[3, 6] + (1 + α0)*X[4, 6] + X[3, 5]*(α0 + X[4, 6])) + X[3, 5]*((α0*(-11 + α0*(5 + 4*α0*(1 + α0))))/8 + (-11/8 + (3*α0)/4 + (3*α0^2)/2 + α0^3)*X[4, 6] + (1/8 + α0 + α0^2/2)*X[4, 6]^2 + X[3, 6]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[4, 6])) + X[2, 5]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[4, 6])/2 + (-1 - α0/2)*X[4, 6]^2 + X[3, 6]*(α0 + X[4, 6]) + X[3, 5]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[4, 6] - X[4, 6]^2/2))), -1/8*((-1 + α0)*(8 + α0*(-4 + α0*(10 + α0*(-5 + α0*(5 + α0 + α0^2)))))) + X[3, 7]*((α0 - α0^4)/2 - (α0^2*(1 + α0)*X[4, 6])/2) + X[2, 7]*((-1 + α0)*(1 + α0^2) - α0*X[3, 6] + α0^2*X[4, 6] + X[3, 5]*(α0^2 + α0*X[4, 6])) + (α0^2*(-3 + α0 + α0^2 + α0^3)*X[4, 7])/4 + X[2, 6]^2*((-1 - α0)/2 - X[5, 7]/2) - (α0^3*(-5 + α0*(3 + α0 + α0^2))*X[5, 7])/8 + X[3, 6]^2*(-1/4*(α0*(1 + α0)^2) - (α0*(1 + α0)*X[5, 7])/4) + X[4, 6]^2*(-1/8*(α0^2*(1 + α0)^3) - (α0^2*(1 + α0)^2*X[5, 7])/8) + X[4, 6]*(-1/8*(α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))) + (α0^2*(1 + α0)^2*X[4, 7])/4 - (α0^2*(-5 + α0*(4 + α0*(3 + 2*α0)))*X[5, 7])/8) + X[2, 5]^2*(-1/4*(α0*(1 + α0)^2) + ((1 + α0)*X[4, 7])/2 + X[4, 6]^2*((-1 - α0)/4 - X[5, 7]/4) - ((1 + α0)*(2 + α0)*X[5, 7])/4 + X[4, 6]*(-1/4*((1 + α0)*(1 + 2*α0)) + X[4, 7]/2 + ((-3 - 2*α0)*X[5, 7])/4)) + X[3, 6]*((α0*(3 + α0*(-4 + α0 + 2*α0^2*(1 + α0))))/4 + (α0*(1 + α0)*X[3, 7])/2 - (α0^2*(1 + α0)*X[4, 7])/2 + (α0*(-3 + α0 + 2*α0^2*(1 + α0))*X[5, 7])/4 + X[4, 6]*((α0^2*(1 + α0)^2)/2 + (α0^2*(1 + α0)*X[5, 7])/2)) + X[3, 5]^2*(-1/8*(α0^2*(1 + α0)^3) + (α0*(1 + α0)^2*X[4, 7])/4 - (α0*(1 + α0)^2*(2 + α0)*X[5, 7])/8 + X[4, 6]^2*(-1/8*(α0*(1 + α0)^2) - (α0*(1 + α0)*X[5, 7])/8) + X[4, 6]*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) + (α0*(1 + α0)*X[4, 7])/4 - (α0*(1 + α0)*(3 + 2*α0)*X[5, 7])/8)) + X[2, 6]*((-1 + α0 - 2*α0^4)/2 + X[2, 7] - α0*X[3, 7] + α0^2*X[4, 7] + (1/2 - α0^3)*X[5, 7] + X[3, 6]*(α0*(1 + α0) + α0*X[5, 7]) + X[4, 6]*(-(α0^2*(1 + α0)) - α0^2*X[5, 7]) + X[3, 5]*(-(α0^2*(1 + α0)) + α0*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[4, 6]*(-(α0*(1 + α0)) - α0*X[5, 7]))) + X[3, 5]*(-1/8*(α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))) + X[3, 7]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[4, 6])/2) + (α0*(-3 + α0*(2 + α0*(3 + 2*α0)))*X[4, 7])/4 - (α0*(1 + α0)*(-6 + α0*(3 + α0*(3 + 2*α0)))*X[5, 7])/8 + X[4, 6]^2*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) - (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/8) + X[4, 6]*(-1/8*(α0*(5 + α0*(-6 + α0*(9 + 4*α0*(2 + α0))))) + (α0*(1 + α0)*(1 + 2*α0)*X[4, 7])/4 - (α0*(-5 + α0*(7 + 4*α0*(2 + α0)))*X[5, 7])/8) + X[3, 6]*((α0^2*(1 + α0)^2)/2 - (α0*(1 + α0)*X[4, 7])/2 + (α0*(1 + α0)^2*X[5, 7])/2 + X[4, 6]*((α0*(1 + α0)^2)/2 + (α0*(1 + α0)*X[5, 7])/2))) + X[2, 5]*((α0*(3 + α0*(-4 + α0 + 2*α0^2*(1 + α0))))/4 + X[2, 7]*(-α0 - X[4, 6]) + X[3, 7]*(α0^2 + α0*X[4, 6]) - ((1 + α0)*(-1 + 2*α0^2)*X[4, 7])/2 + ((-2 + α0*(-3 + α0 + 2*α0^2*(2 + α0)))*X[5, 7])/4 + X[4, 6]*((3 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))/4 + (1/2 - α0*(1 + α0))*X[4, 7] + (-3/4 + (3*α0^2)/2 + α0^3)*X[5, 7]) + X[4, 6]^2*((-1 + α0 + 2*α0^2*(2 + α0))/4 + ((-1 + 2*α0*(1 + α0))*X[5, 7])/4) + X[2, 6]*(α0*(1 + α0) - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(1 + α0 + X[5, 7])) + X[3, 6]*(-(α0^2*(1 + α0)) + α0*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[4, 6]*(-(α0*(1 + α0)) - α0*X[5, 7])) + X[3, 5]*((α0^2*(1 + α0)^2)/2 - α0*(1 + α0)*X[4, 7] + (α0*(1 + α0)*(2 + α0)*X[5, 7])/2 + X[4, 6]^2*((α0*(1 + α0))/2 + (α0*X[5, 7])/2) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0))/2 - α0*X[4, 7] + ((3*α0)/2 + α0^2)*X[5, 7]))) + X[2, 4]^2*(-1/8*(α0^2*(1 + α0)^3) + X[3, 7]*((1 - α0*(1 + α0))/2 + (-1 - α0/2)*X[4, 6]) + ((2 + α0)*(-1 + α0*(2 + α0))*X[4, 7])/4 + X[3, 6]^2*((-1 - α0)/4 - X[5, 7]/4) - (α0*(1 + α0)^2*(2 + α0)*X[5, 7])/8 + X[4, 6]^2*(-1/8*((1 + α0)*(2 + α0)*(3 + α0)) - ((2 + α0)*(3 + α0)*X[5, 7])/8) + X[4, 6]*(-1/8*((1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))) + ((2 + α0)*(3 + α0)*X[4, 7])/4 - ((2 + α0)*(1 + α0*(5 + 2*α0))*X[5, 7])/8) + X[3, 5]^2*(-1/8*(α0*(1 + α0)^2) + ((1 + α0)*X[4, 7])/4 + X[4, 6]^2*((-1 - α0)/8 - X[5, 7]/8) - ((1 + α0)*(2 + α0)*X[5, 7])/8 + X[4, 6]*(-1/8*((1 + α0)*(1 + 2*α0)) + X[4, 7]/4 + ((-3 - 2*α0)*X[5, 7])/8)) + X[3, 6]*((-1 + α0 + 2*α0^2*(2 + α0))/4 + X[3, 7]/2 + (-1 - α0/2)*X[4, 7] + (1/4 + α0 + α0^2/2)*X[5, 7] + X[4, 6]*(((1 + α0)*(2 + α0))/2 + ((2 + α0)*X[5, 7])/2)) + X[3, 5]*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) + X[3, 7]*(-1/2*α0 - X[4, 6]/2) + ((1 + α0*(5 + 2*α0))*X[4, 7])/4 - ((1 + α0)*(2 + α0)*(1 + 2*α0)*X[5, 7])/8 + X[4, 6]^2*(-1/8*((1 + α0)*(5 + 2*α0)) + ((-5 - 2*α0)*X[5, 7])/8) + X[3, 6]*((α0*(1 + α0))/2 - X[4, 7]/2 + X[4, 6]*((1 + α0)/2 + X[5, 7]/2) + ((1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/8*((1 + α0)*(1 + 4*α0*(2 + α0))) + ((5 + 2*α0)*X[4, 7])/4 + ((-7 - 4*α0*(3 + α0))*X[5, 7])/8))) + X[2, 4]*(-1/8*(α0^2*(5 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))) + X[3, 7]*((1 + α0 - α0^2 - 2*α0^3)/2 - (α0*(3 + 2*α0)*X[4, 6])/2) + X[2, 7]*(α0^2 - X[3, 6] + (1 + α0)*X[4, 6] + X[3, 5]*(α0 + X[4, 6])) + ((-2 + α0*(-5 + α0*(2 + α0)*(1 + 2*α0)))*X[4, 7])/4 - (α0*(1 + α0)*(-6 + α0*(3 + α0*(3 + 2*α0)))*X[5, 7])/8 + X[3, 6]^2*(-1/4*((1 + α0)*(1 + 2*α0)) + ((-1 - 2*α0)*X[5, 7])/4) + X[4, 6]^2*(-1/8*((1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))) - ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/8) + X[4, 6]*(-1/8*((1 + α0)*(6 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))) + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 7])/4 + ((6 - α0*(-5 + α0*(11 + 4*α0*(3 + α0))))*X[5, 7])/8) + X[2, 6]*(-(α0^2*(1 + α0)) - X[3, 7] + (1 + α0)*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[3, 6]*(1 + α0 + X[5, 7]) + X[4, 6]*(-(1 + α0)^2 + (-1 - α0)*X[5, 7]) + X[3, 5]*(-(α0*(1 + α0)) + X[4, 7] + X[4, 6]*(-1 - α0 - X[5, 7]) + (-1 - α0)*X[5, 7])) + X[3, 5]^2*(-1/8*(α0*(1 + α0)^2*(1 + 2*α0)) + ((1 + α0)*(1 + 2*α0)*X[4, 7])/4 - ((1 + α0)*(2 + α0)*(1 + 2*α0)*X[5, 7])/8 + X[4, 6]^2*(-1/8*((1 + α0)*(1 + 2*α0)) + ((-1 - 2*α0)*X[5, 7])/8) + X[4, 6]*(-1/8*((1 + α0)*(1 + 2*α0)^2) + ((1 + 2*α0)*X[4, 7])/4 - ((1 + 2*α0)*(3 + 2*α0)*X[5, 7])/8)) + X[3, 6]*((3 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))/4 + (1/2 + α0)*X[3, 7] - (α0*(3 + 2*α0)*X[4, 7])/2 + ((-3 + 2*α0*(1 + α0)*(1 + 2*α0))*X[5, 7])/4 + X[4, 6]*((α0*(1 + α0)*(3 + 2*α0))/2 + ((3*α0)/2 + α0^2)*X[5, 7])) + X[3, 5]*(-1/8*(α0*(5 + α0*(-6 + α0*(9 + 4*α0*(2 + α0))))) + X[3, 7]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[4, 6]) + (-3/4 + (3*α0)/4 + 2*α0^2 + α0^3)*X[4, 7] - ((1 + α0)*(-6 + α0*(5 + 4*α0*(2 + α0)))*X[5, 7])/8 + X[4, 6]^2*(-1/8*((1 + α0)*(1 + 4*α0*(2 + α0))) + ((-1 - 4*α0*(2 + α0))*X[5, 7])/8) + X[4, 6]*((-5 + 5*α0 - 2*α0^2*(9 + 2*α0*(5 + 2*α0)))/8 + (1/4 + α0*(2 + α0))*X[4, 7] + ((5 - 2*α0*(7 + 2*α0*(5 + 2*α0)))*X[5, 7])/8) + X[3, 6]*((α0*(1 + α0)*(1 + 2*α0))/2 + (-1/2 - α0)*X[4, 7] + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2 + X[4, 6]*(((1 + α0)*(1 + 2*α0))/2 + (1/2 + α0)*X[5, 7]))) + X[2, 5]*((α0^2*(1 + α0)^2)/2 + X[3, 7]*(α0 + X[4, 6]) - α0*(2 + α0)*X[4, 7] + (α0*(1 + α0)*(2 + α0)*X[5, 7])/2 + X[3, 6]*(-(α0*(1 + α0)) + X[4, 7] + X[4, 6]*(-1 - α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[4, 6]^2*(((1 + α0)*(2 + α0))/2 + ((2 + α0)*X[5, 7])/2) + X[4, 6]*((α0*(1 + α0)*(3 + 2*α0))/2 + (-2 - α0)*X[4, 7] + (1 + (5*α0)/2 + α0^2)*X[5, 7]) + X[3, 5]*((α0*(1 + α0)^2)/2 + (-1 - α0)*X[4, 7] + X[4, 6]^2*((1 + α0)/2 + X[5, 7]/2) + ((1 + α0)*(2 + α0)*X[5, 7])/2 + X[4, 6]*(((1 + α0)*(1 + 2*α0))/2 - X[4, 7] + (3/2 + α0)*X[5, 7])))), 1 + ((-1 + α0)*α0*(24 + α0*(-4 + α0*(26 + α0*(-5 + α0*(5 + α0 + α0^2))))))/16 + X[2, 7]^2/2 + (α0*(1 + α0)*X[3, 7]^2)/4 + (α0^2*(1 + α0)^2*X[4, 7]^2)/8 + (α0^3*(21 + α0*(-7 + α0*(5 + α0*(3 + 2*α0))))*X[5, 7])/16 + (α0^3*(1 + α0)^3*X[5, 7]^2)/16 + X[4, 7]*(-1/8*(α0^2*(11 + α0*(-4 + α0 + 2*α0^2*(1 + α0)))) - (α0^3*(1 + α0)^2*X[5, 7])/4) + X[2, 6]^2*((α0*(1 + α0))/4 + ((1 + 2*α0)*X[5, 7])/4 + X[5, 7]^2/4) + X[3, 6]^2*((α0^2*(1 + α0)^2)/8 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/8 + (α0*(1 + α0)*X[5, 7]^2)/8) + X[4, 6]^2*((α0^3*(1 + α0)^3)/16 + (α0^2*(1 + α0)^2*(1 + 2*α0)*X[5, 7])/16 + (α0^2*(1 + α0)^2*X[5, 7]^2)/16) + X[3, 7]*((α0*(5 - α0 + 2*α0^4))/4 - (α0^2*(1 + α0)*X[4, 7])/2 + (α0^3*(1 + α0)*X[5, 7])/2 + X[4, 6]*((α0^3*(1 + α0))/2 + (α0^2*(1 + α0)*X[5, 7])/2)) + X[4, 6]*((α0^3*(21 + α0*(-7 + α0*(5 + α0*(3 + 2*α0)))))/16 + (α0^2*(21 + α0*(-6 + α0*(9 + 4*α0*(2 + α0))))*X[5, 7])/16 + (α0^2*(1 + α0)^2*(1 + 2*α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0^3*(1 + α0)^2) - (α0^2*(1 + α0)^2*X[5, 7])/4)) + X[3, 6]*(-1/8*(α0^2*(11 + α0*(-4 + α0 + 2*α0^2*(1 + α0)))) - (α0*(11 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))*X[5, 7])/8 - (α0*(-1 + α0 + 2*α0^2*(2 + α0))*X[5, 7]^2)/8 + X[3, 7]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[5, 7])/2) + X[4, 7]*((α0^3*(1 + α0))/2 + (α0^2*(1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/4*(α0^3*(1 + α0)^2) - (α0^2*(1 + α0)*(1 + 2*α0)*X[5, 7])/4 - (α0^2*(1 + α0)*X[5, 7]^2)/4)) + X[2, 5]^2*((α0^2*(1 + α0)^2)/8 + X[4, 7]^2/4 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/8 + ((2 + α0)*(3 + α0)*X[5, 7]^2)/8 + X[4, 7]*((1 - 2*α0*(1 + α0))/4 + (-1 - α0/2)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[5, 7])/8 + X[5, 7]^2/8) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0))/8 + X[4, 7]*(-1/2*α0 - X[5, 7]/2) + (1/8 + α0 + α0^2/2)*X[5, 7] + ((5 + 2*α0)*X[5, 7]^2)/8)) + X[2, 7]*(-3/2 - (-1 + α0)*α0*(1 + α0^2) - α0*X[3, 7] + α0^2*X[4, 7] - α0^3*X[5, 7] + X[3, 6]*(α0^2 + α0*X[5, 7]) + X[4, 6]*(-α0^3 - α0^2*X[5, 7]) + X[3, 5]*(-α0^3 + α0*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[4, 6]*(-α0^2 - α0*X[5, 7]))) + X[3, 5]^2*((α0^3*(1 + α0)^3)/16 + (α0*(1 + α0)*X[4, 7]^2)/8 + (α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + (α0*(1 + α0)*(2 + α0)*(3 + α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/8*(α0*(-1 + α0 + 2*α0^2*(2 + α0))) - (α0*(1 + α0)*(2 + α0)*X[5, 7])/4) + X[4, 6]^2*((α0^2*(1 + α0)^2)/16 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/16 + (α0*(1 + α0)*X[5, 7]^2)/16) + X[4, 6]*((α0^2*(1 + α0)^2*(1 + 2*α0))/16 + (α0*(1 + α0)*(1 + 4*α0*(2 + α0))*X[5, 7])/16 + (α0*(1 + α0)*(5 + 2*α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0^2*(1 + α0)) - (α0*(1 + α0)*X[5, 7])/4))) + X[2, 6]*((α0*(5 - α0 + 2*α0^4))/4 + X[2, 7]*(-α0 - X[5, 7]) + ((5 + 2*α0^2*(-1 + α0 + 2*α0^2))*X[5, 7])/4 + ((1 + 2*α0*(-1 + α0 + α0^2))*X[5, 7]^2)/4 + X[3, 7]*(α0^2 + α0*X[5, 7]) + X[4, 7]*(-α0^3 - α0^2*X[5, 7]) + X[3, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[5, 7])/2 - (α0*X[5, 7]^2)/2) + X[4, 6]*((α0^3*(1 + α0))/2 + (α0^2/2 + α0^3)*X[5, 7] + (α0^2*X[5, 7]^2)/2) + X[3, 5]*((α0^3*(1 + α0))/2 + ((3*α0^2)/2 + α0^3)*X[5, 7] + (α0*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*(-α0^2 - α0*X[5, 7]) + X[4, 6]*((α0^2*(1 + α0))/2 + (α0/2 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2))) + X[3, 5]*((α0^3*(21 + α0*(-7 + α0*(5 + α0*(3 + 2*α0)))))/16 + (α0*(1 + α0)*(1 + 2*α0)*X[4, 7]^2)/8 + (α0*(1 + α0)*(22 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[5, 7])/16 + (α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/16 + X[4, 7]*(-1/8*(α0*(11 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))) - (α0^2*(1 + α0)*(3 + 2*α0)*X[5, 7])/4) + X[4, 6]^2*((α0^2*(1 + α0)^2*(1 + 2*α0))/16 + (α0*(1 + α0)*(1 + 2*α0)^2*X[5, 7])/16 + (α0*(1 + α0)*(1 + 2*α0)*X[5, 7]^2)/16) + X[3, 7]*((α0^3*(1 + α0))/2 - (α0*(1 + α0)*X[4, 7])/2 + (α0*(1 + α0)^2*X[5, 7])/2 + X[4, 6]*((α0^2*(1 + α0))/2 + (α0*(1 + α0)*X[5, 7])/2)) + X[4, 6]*((α0^2*(21 + α0*(-6 + α0*(9 + 4*α0*(2 + α0)))))/16 + (α0*(21 + α0*(-5 + 2*α0*(9 + 2*α0*(5 + 2*α0))))*X[5, 7])/16 + (α0*(1 + α0)*(1 + 4*α0*(2 + α0))*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0^2*(1 + α0)*(1 + 2*α0)) - (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/4)) + X[3, 6]*(-1/4*(α0^3*(1 + α0)^2) - (α0^2*(1 + α0)*(3 + 2*α0)*X[5, 7])/4 - (α0*(1 + α0)*(2 + α0)*X[5, 7]^2)/4 + X[4, 7]*((α0^2*(1 + α0))/2 + (α0*(1 + α0)*X[5, 7])/2) + X[4, 6]*(-1/4*(α0^2*(1 + α0)^2) - (α0*(1 + α0)*(1 + 2*α0)*X[5, 7])/4 - (α0*(1 + α0)*X[5, 7]^2)/4))) + X[2, 5]*(-1/8*(α0^2*(11 + α0*(-4 + α0 + 2*α0^2*(1 + α0)))) + ((1 - 2*α0*(1 + α0))*X[4, 7]^2)/4 + (-5/4 - (α0*(11 + α0*(-9 + 2*α0*(1 + α0*(5 + 2*α0)))))/8)*X[5, 7] - ((2 + α0)*(1 + α0*(-3 + 2*α0*(2 + α0)))*X[5, 7]^2)/8 + X[4, 7]*(5/4 + α0^2*(-1 + α0 + α0^2) + (-1/2*α0 + 2*α0^2 + α0^3)*X[5, 7]) + X[4, 6]^2*(-1/8*(α0*(-1 + α0 + 2*α0^2*(2 + α0))) + ((1 - 2*α0^2*(3 + 2*α0))*X[5, 7])/8 + ((1 - 2*α0*(1 + α0))*X[5, 7]^2)/8) + X[2, 7]*(α0^2 - X[4, 7] + (1 + α0)*X[5, 7] + X[4, 6]*(α0 + X[5, 7])) + X[3, 7]*(-α0^3 + α0*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[4, 6]*(-α0^2 - α0*X[5, 7])) + X[4, 6]*(-1/8*(α0*(11 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))) + ((-11 - 2*α0*(-3 + α0 + 4*α0^2*(2 + α0)))*X[5, 7])/8 + ((1 - 2*α0^2*(5 + 2*α0))*X[5, 7]^2)/8 + X[4, 7]*(-1/2*α0 + α0^2 + α0^3 + (-1/2 + α0 + α0^2)*X[5, 7])) + X[2, 6]*(-1/2*(α0^2*(1 + α0)) - (α0*(3 + 2*α0)*X[5, 7])/2 + (-1 - α0/2)*X[5, 7]^2 + X[4, 7]*(α0 + X[5, 7]) + X[4, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2)) + X[3, 6]*((α0^3*(1 + α0))/2 + ((3*α0^2)/2 + α0^3)*X[5, 7] + (α0*(2 + α0)*X[5, 7]^2)/2 + X[4, 7]*(-α0^2 - α0*X[5, 7]) + X[4, 6]*((α0^2*(1 + α0))/2 + (α0/2 + α0^2)*X[5, 7] + (α0*X[5, 7]^2)/2)) + X[3, 5]*(-1/4*(α0^3*(1 + α0)^2) - (α0*X[4, 7]^2)/2 - (α0*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4 - (α0*(2 + α0)*(3 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2*α0 + α0^2 + α0^3 + α0*(2 + α0)*X[5, 7]) + X[4, 6]^2*(-1/4*(α0^2*(1 + α0)) - (α0*(1 + 2*α0)*X[5, 7])/4 - (α0*X[5, 7]^2)/4) + X[4, 6]*(-1/4*(α0^2*(1 + α0)*(1 + 2*α0)) - (α0*(1 + 4*α0*(2 + α0))*X[5, 7])/4 - (α0*(5 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0^2 + α0*X[5, 7])))) + X[2, 4]^2*((α0^3*(1 + α0)^3)/16 + X[3, 7]^2/4 + ((2 + α0)*(3 + α0)*X[4, 7]^2)/8 + (α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + (α0*(1 + α0)*(2 + α0)*(3 + α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/8*((2 + α0)*(1 + α0*(-3 + 2*α0*(2 + α0)))) - (α0*(2 + α0)*(3 + α0)*X[5, 7])/4) + X[3, 6]^2*((α0*(1 + α0))/8 + ((1 + 2*α0)*X[5, 7])/8 + X[5, 7]^2/8) + X[4, 6]^2*((α0*(1 + α0)*(2 + α0)*(3 + α0))/16 + ((2 + α0)*(3 + α0)*(1 + 2*α0)*X[5, 7])/16 + ((2 + α0)*(3 + α0)*X[5, 7]^2)/16) + X[3, 7]*((1 + 2*α0*(-1 + α0 + α0^2))/4 + (-1 - α0/2)*X[4, 7] + (α0*(2 + α0)*X[5, 7])/2 + X[4, 6]*((α0*(2 + α0))/2 + ((2 + α0)*X[5, 7])/2)) + X[4, 6]*((α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0)))/16 + ((2 + α0)*(-1 + α0*(1 + 2*α0)*(5 + 2*α0))*X[5, 7])/16 + ((2 + α0)*(3 + α0)*(1 + 2*α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0*(2 + α0)*(3 + α0)) - ((2 + α0)*(3 + α0)*X[5, 7])/4)) + X[3, 6]*(-1/8*(α0*(-1 + α0 + 2*α0^2*(2 + α0))) + X[3, 7]*(-1/2*α0 - X[5, 7]/2) + ((1 - 2*α0*(2 + α0)*(1 + 2*α0))*X[5, 7])/8 + ((-3 - 2*α0*(3 + α0))*X[5, 7]^2)/8 + X[4, 7]*((α0*(2 + α0))/2 + ((2 + α0)*X[5, 7])/2) + X[4, 6]*(-1/4*(α0*(1 + α0)*(2 + α0)) - ((2 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((-2 - α0)*X[5, 7]^2)/4)) + X[3, 5]^2*((α0^2*(1 + α0)^2)/16 + X[4, 7]^2/8 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + ((2 + α0)*(3 + α0)*X[5, 7]^2)/16 + X[4, 7]*((1 - 2*α0*(1 + α0))/8 + ((-2 - α0)*X[5, 7])/4) + X[4, 6]^2*((α0*(1 + α0))/16 + ((1 + 2*α0)*X[5, 7])/16 + X[5, 7]^2/16) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0))/16 + X[4, 7]*(-1/4*α0 - X[5, 7]/4) + ((1 + 4*α0*(2 + α0))*X[5, 7])/16 + ((5 + 2*α0)*X[5, 7]^2)/16)) + X[3, 5]*((α0^2*(1 + α0)^2*(1 + 2*α0))/16 + ((5 + 2*α0)*X[4, 7]^2)/8 + ((2 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + ((2 + α0)*(3 + α0)*(1 + 2*α0)*X[5, 7]^2)/16 + X[3, 7]*(α0^2/2 - X[4, 7]/2 + X[4, 6]*(α0/2 + X[5, 7]/2) + ((1 + α0)*X[5, 7])/2) + X[4, 7]*((1 - 2*α0^2*(5 + 2*α0))/8 + (-1 - (α0*(7 + 2*α0))/4)*X[5, 7]) + X[4, 6]^2*((α0*(1 + α0)*(5 + 2*α0))/16 + ((1 + 2*α0)*(5 + 2*α0)*X[5, 7])/16 + ((5 + 2*α0)*X[5, 7]^2)/16) + X[4, 6]*((α0*(1 + α0)*(1 + 4*α0*(2 + α0)))/16 + ((1 + 2*α0*(11 + 2*α0*(7 + 2*α0)))*X[5, 7])/16 + (13/16 + α0 + α0^2/4)*X[5, 7]^2 + X[4, 7]*(-1/4*(α0*(5 + 2*α0)) + ((-5 - 2*α0)*X[5, 7])/4)) + X[3, 6]*(-1/4*(α0^2*(1 + α0)) + X[4, 7]*(α0/2 + X[5, 7]/2) - (α0*(3 + 2*α0)*X[5, 7])/4 + ((-2 - α0)*X[5, 7]^2)/4 + X[4, 6]*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4)))) + X[2, 4]*((α0^3*(21 + α0*(-7 + α0*(5 + α0*(3 + 2*α0)))))/16 + ((1 + 2*α0)*X[3, 7]^2)/4 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[4, 7]^2)/8 + (α0*(1 + α0)*(22 + α0*(-11 + α0*(5 + 4*α0*(2 + α0))))*X[5, 7])/16 + (α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/16 + X[4, 7]*(-5/4 - (α0*(11 + α0*(-9 + 2*α0*(1 + α0*(5 + 2*α0)))))/8 - (α0*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4) + X[3, 6]^2*((α0*(1 + α0)*(1 + 2*α0))/8 + ((1 + 2*α0)^2*X[5, 7])/8 + ((1 + 2*α0)*X[5, 7]^2)/8) + X[4, 6]^2*((α0*(1 + α0)*(2 + α0)*(-1 + α0*(3 + 2*α0)))/16 + ((2 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/16) + X[2, 7]*(-α0^3 - X[3, 7] + (1 + α0)*X[4, 7] - α0*(1 + α0)*X[5, 7] + X[3, 6]*(α0 + X[5, 7]) + X[4, 6]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7]) + X[3, 5]*(-α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-1 - α0)*X[5, 7])) + X[3, 7]*((5 + 2*α0^2*(-1 + α0 + 2*α0^2))/4 - (α0*(3 + 2*α0)*X[4, 7])/2 + ((3*α0^2)/2 + α0^3)*X[5, 7] + X[4, 6]*((3*α0^2)/2 + α0^3 + ((3*α0)/2 + α0^2)*X[5, 7])) + X[4, 6]*((α0*(1 + α0)*(22 + α0*(-11 + α0*(5 + 4*α0*(2 + α0)))))/16 + ((22 + α0*(9 + α0*(-5 + 2*α0*(15 + 2*α0*(7 + 2*α0)))))*X[5, 7])/16 + ((2 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0))*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0*(2 + α0)*(-1 + α0*(3 + 2*α0))) - ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4)) + X[3, 6]*(-1/8*(α0*(11 + α0*(-5 + 2*α0*(1 + α0)*(1 + 2*α0)))) + ((-11 - 2*α0*(-3 + α0*(3 + 4*α0*(2 + α0))))*X[5, 7])/8 + ((1 - 2*α0*(2 + α0)*(1 + 2*α0))*X[5, 7]^2)/8 + X[3, 7]*(-1/2*(α0*(1 + 2*α0)) + (-1/2 - α0)*X[5, 7]) + X[4, 7]*((3*α0^2)/2 + α0^3 + ((3*α0)/2 + α0^2)*X[5, 7]) + X[4, 6]*(-1/4*(α0^2*(1 + α0)*(3 + 2*α0)) - (α0*(3 + 4*α0*(2 + α0))*X[5, 7])/4 - (α0*(3 + 2*α0)*X[5, 7]^2)/4)) + X[3, 5]^2*((α0^2*(1 + α0)^2*(1 + 2*α0))/16 + ((1 + 2*α0)*X[4, 7]^2)/8 + ((2 + α0)*(1 + 2*α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/16 + ((2 + α0)*(3 + α0)*(1 + 2*α0)*X[5, 7]^2)/16 + X[4, 7]*((1 - 2*α0^2*(3 + 2*α0))/8 - ((2 + α0)*(1 + 2*α0)*X[5, 7])/4) + X[4, 6]^2*((α0*(1 + α0)*(1 + 2*α0))/16 + ((1 + 2*α0)^2*X[5, 7])/16 + ((1 + 2*α0)*X[5, 7]^2)/16) + X[4, 6]*((α0*(1 + α0)*(1 + 2*α0)^2)/16 + ((1 + 2*α0)*(1 + 4*α0*(2 + α0))*X[5, 7])/16 + ((1 + 2*α0)*(5 + 2*α0)*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0*(1 + 2*α0)) + ((-1 - 2*α0)*X[5, 7])/4))) + X[2, 6]*((α0^3*(1 + α0))/2 + ((3*α0^2)/2 + α0^3)*X[5, 7] + (α0*(2 + α0)*X[5, 7]^2)/2 + X[3, 7]*(α0 + X[5, 7]) + X[4, 7]*(-(α0*(1 + α0)) + (-1 - α0)*X[5, 7]) + X[3, 6]*(-1/2*(α0*(1 + α0)) + (-1/2 - α0)*X[5, 7] - X[5, 7]^2/2) + X[4, 6]*((α0*(1 + α0)^2)/2 + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2 + ((1 + α0)*X[5, 7]^2)/2) + X[3, 5]*((α0^2*(1 + α0))/2 + X[4, 7]*(-α0 - X[5, 7]) + ((3*α0)/2 + α0^2)*X[5, 7] + ((2 + α0)*X[5, 7]^2)/2 + X[4, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2))) + X[3, 5]*((α0^2*(21 + α0*(-6 + α0*(9 + 4*α0*(2 + α0)))))/16 + (1/8 + α0 + α0^2/2)*X[4, 7]^2 + ((22 + α0*(9 + α0*(-5 + 2*α0*(15 + 2*α0*(7 + 2*α0)))))*X[5, 7])/16 + ((2 + α0)*(-1 + α0*(1 + 2*α0)*(5 + 2*α0))*X[5, 7]^2)/16 + X[4, 7]*((-11 - 2*α0*(-3 + α0 + 4*α0^2*(2 + α0)))/8 - (α0*(7 + 4*α0*(3 + α0))*X[5, 7])/4) + X[4, 6]^2*((α0*(1 + α0)*(1 + 4*α0*(2 + α0)))/16 + ((1 + 2*α0)*(1 + 4*α0*(2 + α0))*X[5, 7])/16 + ((1 + 4*α0*(2 + α0))*X[5, 7]^2)/16) + X[3, 7]*(α0^2/2 + α0^3 + (-1/2 - α0)*X[4, 7] + ((1 + α0)*(1 + 2*α0)*X[5, 7])/2 + X[4, 6]*(α0/2 + α0^2 + (1/2 + α0)*X[5, 7])) + X[4, 6]*((α0*(21 + α0*(-5 + 2*α0*(9 + 2*α0*(5 + 2*α0)))))/16 + (21/16 - α0/4 + (5*α0^2)/2 + 3*α0^3 + α0^4)*X[5, 7] + ((1 + 2*α0*(11 + 2*α0*(7 + 2*α0)))*X[5, 7]^2)/16 + X[4, 7]*(-1/4*(α0*(1 + 4*α0*(2 + α0))) + (-1/4 - α0*(2 + α0))*X[5, 7])) + X[3, 6]*(-1/4*(α0^2*(1 + α0)*(1 + 2*α0)) - (α0*(3 + 4*α0*(2 + α0))*X[5, 7])/4 - ((2 + α0)*(1 + 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0/2 + α0^2 + (1/2 + α0)*X[5, 7]) + X[4, 6]*(-1/4*(α0*(1 + α0)*(1 + 2*α0)) - ((1 + 2*α0)^2*X[5, 7])/4 + ((-1 - 2*α0)*X[5, 7]^2)/4))) + X[2, 5]*(-1/4*(α0^3*(1 + α0)^2) + (-1 - α0/2)*X[4, 7]^2 - (α0*(2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4 - (α0*(2 + α0)*(3 + α0)*X[5, 7]^2)/4 + X[3, 7]*(-α0^2 + X[4, 7] + X[4, 6]*(-α0 - X[5, 7]) + (-1 - α0)*X[5, 7]) + X[4, 7]*(-1/2*α0 + 2*α0^2 + α0^3 + (1 + α0*(3 + α0))*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)*(2 + α0)) - ((2 + α0)*(1 + 2*α0)*X[5, 7])/4 + ((-2 - α0)*X[5, 7]^2)/4) + X[4, 6]*(-1/4*(α0^2*(1 + α0)*(3 + 2*α0)) - (α0*(7 + 4*α0*(3 + α0))*X[5, 7])/4 + (-1 - (α0*(7 + 2*α0))/4)*X[5, 7]^2 + X[4, 7]*(α0*(2 + α0) + (2 + α0)*X[5, 7])) + X[3, 6]*((α0^2*(1 + α0))/2 + X[4, 7]*(-α0 - X[5, 7]) + ((3*α0)/2 + α0^2)*X[5, 7] + ((2 + α0)*X[5, 7]^2)/2 + X[4, 6]*((α0*(1 + α0))/2 + (1/2 + α0)*X[5, 7] + X[5, 7]^2/2)) + X[3, 5]*(-1/4*(α0^2*(1 + α0)^2) - X[4, 7]^2/2 - ((2 + α0)*(-1 + α0*(3 + 2*α0))*X[5, 7])/4 - ((2 + α0)*(3 + α0)*X[5, 7]^2)/4 + X[4, 7]*(-1/2 + α0 + α0^2 + (2 + α0)*X[5, 7]) + X[4, 6]^2*(-1/4*(α0*(1 + α0)) + ((-1 - 2*α0)*X[5, 7])/4 - X[5, 7]^2/4) + X[4, 6]*(-1/4*(α0*(1 + α0)*(1 + 2*α0)) + (-1/4 - α0*(2 + α0))*X[5, 7] + ((-5 - 2*α0)*X[5, 7]^2)/4 + X[4, 7]*(α0 + X[5, 7])))))}}}}}
